Suppression exponent for multiparticle production in $\lambda\phi^{4}$ theory

We compute the probability of producing $n$ particles from few colliding particles in the unbroken $(3+1)$-dimensional $\lambda\phi^4$ theory. To this end we numerically implement semiclassical method of singular solutions which works at ${n \gg 1}$ in the weakly coupled regime ${\lambda \ll 1}$. For the first time, we obtain reliable results in the region of exceptionally large final state multiplicities ${n\gg \lambda^{-1}}$ where the probability decreases exponentially with $n$, ${{\cal P}(\mbox{few} \to n) \sim \exp\{f_\infty(\varepsilon) \, n\}}$, and its slope $f_{\infty}< 0$ depends on the mean kinetic energy $\varepsilon$ of produced particles. In the opposite case ${n\ll \lambda^{-1}}$ our data match well-known tree-level result, and they interpolate between the two limits at $n \sim \lambda^{-1}$. Overall, this proves exponential suppression of the multiparticle production probability at ${n\gg 1}$ and arbitrary $\varepsilon$ in the unbroken theory. Using numerical solutions, we critically analyze the mechanism for multiple Higgs boson production suggested in the literature. Application of our technique to the scalar theory with spontaneously broken symmetry can eradicate (or confirm) it in the nearest future.

==> anc/finite_J.dat <==
#  1             2                 3       4                       5                             6                             7    8           9
#  epsilon    j_0/sigma    j_0    lambda*n/4pi    lambda*E_ex/4pi    lambda*E_lin/4pi    T    theta    F
 3.500000000001180E-01  1.827586206896552E-01  5.300000000000000E-02  1.999999999999040E-01  2.696332323477090E-01  2.699999999998940E-01  1.611584508859858E+00  1.012542522112992E+01  -1.280167147645694E+00
 3.499999999999075E-01  1.827586206896720E-01  7.099999999999999E-02  2.000000000000100E-01  2.697984930889190E-01  2.699999999999950E-01  1.604645166641034E+00  9.960695658482170E+00  -1.213395729305541E+00
 3.499999999999615E-01  1.827586206896445E-01  8.900000000000000E-02  1.999999999999820E-01  2.699085211223160E-01  2.699999999999680E-01  1.574931377064244E+00  9.674367738042543E+00  -1.127775407267460E+00
 3.500000000001366E-01  1.827586206896575E-01  1.070000000000000E-01  1.999999999999190E-01  2.699622361104740E-01  2.699999999999180E-01  1.519847509721176E+00  9.257402877962880E+00  -1.025435817283358E+00
 3.499999999999059E-01  1.827586206896668E-01  1.250000000000000E-01  2.000000000000680E-01  2.699838460936610E-01  2.700000000000730E-01  1.426889970728356E+00  8.680828290206913E+00  -9.107337881825400E-01
 3.499999999999184E-01  1.696580746079279E-01  5.300000000000000E-02  2.500000000000270E-01  3.371241697300340E-01  3.375000000000160E-01  1.601705153640014E+00  9.947061202001093E+00  -1.554896840641418E+00
 3.500000000002350E-01  1.596543607966177E-01  5.300000000000000E-02  2.999999999998270E-01  4.045967735301320E-01  4.049999999998370E-01  1.593064191791764E+00  9.812267541568735E+00  -1.823593653503329E+00
 3.499999999999359E-01  1.516579526496964E-01  5.300000000000000E-02  3.500000000002670E-01  4.720541968398940E-01  4.725000000003380E-01  1.585873374962100E+00  9.708903948131173E+00  -2.087842441286380E+00
 3.499999999999317E-01  1.450556133695131E-01  5.300000000000000E-02  4.000000000001980E-01  5.394962235272630E-01  5.400000000002400E-01  1.580156874565994E+00  9.629464680636209E+00  -2.348786542516352E+00
 3.500000000000150E-01  1.394709307018965E-01  5.300000000000000E-02  4.499999999999010E-01  6.069212401875200E-01  6.074999999998730E-01  1.575900412014723E+00  9.568868802666959E+00  -2.607290427936841E+00
 3.499999999999501E-01  1.346577030537389E-01  5.300000000000000E-02  5.000000000003429E-01  6.743272735580910E-01  6.750000000004380E-01  1.573050390644797E+00  9.523216586917448E+00  -2.864022223902151E+00
 3.500000000002004E-01  1.304468632472211E-01  5.300000000000000E-02  5.499999999994680E-01  7.417128481596970E-01  7.424999999993920E-01  1.571453319373690E+00  9.489072059343520E+00  -3.119492730548387E+00
 3.500000000000902E-01  1.267177501399583E-01  5.300000000000000E-02  5.999999999998510E-01  8.090772919833740E-01  8.099999999998529E-01  1.570822108019498E+00  9.463285978315632E+00  -3.374075872370458E+00
 3.499999999998262E-01  1.233815110430795E-01  5.300000000000000E-02  6.500000000005030E-01  8.764201031546360E-01  8.775000000005660E-01  1.570803261545196E+00  9.443264807600874E+00  -3.628031369613880E+00
 3.500000000001293E-01  1.203709967877249E-01  5.300000000000000E-02  6.999999999998270E-01  9.437399791468710E-01  9.449999999998570E-01  1.571091898849309E+00  9.427213827472427E+00  -3.881535964523037E+00
 3.499999999998302E-01  1.176343388140217E-01  5.300000000000000E-02  7.500000000007440E-01  1.011034305809064E+00  1.012500000000877E+00  1.571488402337161E+00  9.414056821100811E+00  -4.134714289760021E+00
 3.499999999999979E-01  1.151307166283191E-01  5.300000000000000E-02  8.000000000000190E-01  1.078299078344260E+00  1.080000000000024E+00  1.571885255198882E+00  9.403182114071621E+00  -4.387660869751965E+00
 3.500000000001129E-01  1.128274817480299E-01  5.300000000000000E-02  8.499999999996600E-01  1.145528844959361E+00  1.147499999999637E+00  1.572230980506395E+00  9.394220931700275E+00  -4.640452728461681E+00
 3.500000000000807E-01  1.106981510575949E-01  5.300000000000000E-02  8.999999999996700E-01  1.212716387056740E+00  1.214999999999627E+00  1.572500286247511E+00  9.386913559375595E+00  -4.893155847683847E+00
 3.500000000000338E-01  1.087209741749100E-01  5.300000000000000E-02  9.500000000000940E-01  1.279851873409106E+00  1.282500000000159E+00  1.572674902398036E+00  9.381038423838541E+00  -5.145828377726621E+00
 3.499999999999641E-01  1.068778897415828E-01  5.300000000000000E-02  1.000000000000240E+00  1.346920801447988E+00  1.350000000000288E+00  1.572729982816983E+00  9.376368738043659E+00  -5.398522267383762E+00
 3.499999999998640E-01  1.696580746079195E-01  7.099999999999999E-02  2.500000000002200E-01  3.372892600471090E-01  3.375000000002630E-01  1.583049477586034E+00  9.759423047986591E+00  -1.473299934325846E+00
 3.499999999999270E-01  1.596543607966346E-01  7.099999999999999E-02  3.000000000002140E-01  4.047714041304380E-01  4.050000000002670E-01  1.564551220284429E+00  9.605417986445909E+00  -1.727339180040115E+00
 3.500000000001320E-01  1.516579526497098E-01  7.099999999999999E-02  3.499999999997880E-01  4.722456282995550E-01  4.724999999997600E-01  1.548271310251714E+00  9.484468281307104E+00  -1.977017377295944E+00
 3.499999999999159E-01  1.450556133695131E-01  7.099999999999999E-02  4.000000000002620E-01  5.397114061698400E-01  5.400000000003200E-01  1.533470446838570E+00  9.387575726015637E+00  -2.223383027042959E+00
 3.500000000001222E-01  1.394709307019193E-01  7.099999999999999E-02  4.499999999998800E-01  6.071680366530030E-01  6.074999999998930E-01  1.519510906091282E+00  9.308114376918875E+00  -2.467182299824497E+00
 3.499999999999117E-01  1.346577030537721E-01  7.099999999999999E-02  5.000000000003260E-01  6.746164109632400E-01  6.750000000003959E-01  1.506096035224863E+00  9.240492561051250E+00  -2.708907610917940E+00
 3.499999999998959E-01  1.304468632472243E-01  7.099999999999999E-02  5.500000000001750E-01  7.420606211366280E-01  7.425000000001790E-01  1.494014951597714E+00  9.181213616000758E+00  -2.948796425337961E+00
 3.499999999998995E-01  1.267177501399450E-01  7.099999999999999E-02  6.000000000002380E-01  8.095038667633480E-01  8.100000000002610E-01  1.484931123826866E+00  9.131112898454145E+00  -3.186904175192518E+00
 3.500000000001278E-01  1.233815110431042E-01  7.099999999999999E-02  6.499999999998600E-01  8.769446226624660E-01  8.774999999998940E-01  1.479375717107758E+00  9.091783635326617E+00  -3.423263957583086E+00
 3.499999999999677E-01  1.203709967877453E-01  7.099999999999999E-02  6.999999999998160E-01  9.443829378516240E-01  9.449999999997289E-01  1.476177855732161E+00  9.060427813721557E+00  -3.657912075097599E+00
 3.500000000000008E-01  1.176343388140258E-01  7.099999999999999E-02  7.500000000001010E-01  1.011832891150275E+00  1.012500000000137E+00  1.472216104943602E+00  9.025181061250882E+00  -3.890748335781825E+00
 3.500000000000383E-01  1.151307166283289E-01  7.099999999999999E-02  8.000000000000010E-01  1.079325597416910E+00  1.080000000000032E+00  1.463173752856014E+00  8.966503942519786E+00  -4.121388537576407E+00
 3.499999999999441E-01  1.128274817480232E-01  7.099999999999999E-02  8.499999999999360E-01  1.146853772456689E+00  1.147499999999866E+00  1.450658157061633E+00  8.889928672458321E+00  -4.349482180935729E+00
 3.499999999999199E-01  1.106981510575985E-01  7.099999999999999E-02  9.000000000000690E-01  1.214388449986946E+00  1.215000000000021E+00  1.438383917020420E+00  8.812834262344328E+00  -4.575088103752163E+00
 3.499999999999064E-01  1.087209741749276E-01  7.099999999999999E-02  9.500000000002200E-01  1.281919734073485E+00  1.282500000000208E+00  1.427274567048472E+00  8.740766350790270E+00  -4.798438762590832E+00
 3.499999999999881E-01  1.068778897415807E-01  7.099999999999999E-02  1.000000000000006E+00  1.349446215551169E+00  1.349999999999996E+00  1.417246148009414E+00  8.674220840060750E+00  -5.019765215019520E+00
 3.499999999997898E-01  1.696580746079145E-01  8.900000000000000E-02  2.500000000002330E-01  3.374065360132630E-01  3.375000000002620E-01  1.540921511738230E+00  9.436966839961862E+00  -1.367324784442271E+00
 3.499999999996533E-01  1.596543607966161E-01  8.900000000000000E-02  3.000000000004200E-01  4.049026976182190E-01  4.050000000004630E-01  1.511822293779782E+00  9.247674111869228E+00  -1.600829235502274E+00
 3.500000000001482E-01  1.516579526496920E-01  8.900000000000000E-02  3.499999999998260E-01  4.723978239577290E-01  4.724999999998170E-01  1.486276771282492E+00  9.090827693658451E+00  -1.829585203070867E+00
 3.500000000000600E-01  1.450556133694895E-01  8.900000000000000E-02  3.999999999998370E-01  5.398924494120090E-01  5.399999999998040E-01  1.463365495130236E+00  8.956709892820752E+00  -2.054451123042555E+00
 3.500000000000791E-01  1.394709307018891E-01  8.900000000000000E-02  4.499999999999180E-01  6.073870039245860E-01  6.074999999999250E-01  1.442435724661041E+00  8.838833599412766E+00  -2.276017246473906E+00
 3.499999999999803E-01  1.346577030537512E-01  8.900000000000000E-02  5.000000000000310E-01  6.748818545073790E-01  6.750000000000320E-01  1.423010681562891E+00  8.732688053230302E+00  -2.494700896880576E+00
 3.499999999999877E-01  1.304468632472071E-01  8.900000000000000E-02  5.500000000000250E-01  7.423772935733900E-01  7.425000000000270E-01  1.404741174474335E+00  8.635110022561785E+00  -2.710806101887172E+00
 3.500000000000767E-01  1.267177501399371E-01  8.900000000000000E-02  5.999999999997940E-01  8.098735138645130E-01  8.099999999997680E-01  1.387380197407156E+00  8.543935030851515E+00  -2.924563673498350E+00
 3.500000000002239E-01  1.233815110430847E-01  8.900000000000000E-02  6.499999999994240E-01  8.773705951553170E-01  8.774999999993680E-01  1.370766660075660E+00  8.457762995154377E+00  -3.136158626909604E+00
 3.500000000000811E-01  1.203709967877249E-01  8.900000000000000E-02  6.999999999999490E-01  9.448685140127250E-01  9.449999999999880E-01  1.354808728242329E+00  8.375760635666811E+00  -3.345748234607958E+00
 3.499999999999452E-01  1.176343388140127E-01  8.900000000000000E-02  7.500000000003570E-01  1.012367172999550E+00  1.012500000000441E+00  1.339463929821512E+00  8.297479538815224E+00  -3.553472921682312E+00
 3.499999999999039E-01  1.151307166283199E-01  8.900000000000000E-02  8.000000000002340E-01  1.079866436660141E+00  1.080000000000239E+00  1.324718868677308E+00  8.222699738101005E+00  -3.759462031153794E+00
 3.500000000000056E-01  1.128274817480191E-01  8.900000000000000E-02  8.499999999998780E-01  1.147366162224931E+00  1.147499999999840E+00  1.310572671232070E+00  8.151312952053207E+00  -3.963836357685917E+00
 3.500000000000558E-01  1.106981510575869E-01  8.900000000000000E-02  8.999999999999340E-01  1.214866219346610E+00  1.214999999999961E+00  1.297026175827793E+00  8.083248656039705E+00  -4.166708977982221E+00
 3.500000000000836E-01  1.087209741749115E-01  8.900000000000000E-02  9.499999999997220E-01  1.282366499276649E+00  1.282499999999704E+00  1.284076408990298E+00  8.018435244969854E+00  -4.368185394139296E+00
 3.499999999999288E-01  1.068778897415666E-01  8.900000000000000E-02  1.000000000000472E+00  1.349866916711645E+00  1.350000000000566E+00  1.271714721049931E+00  7.956784483076218E+00  -4.568363540315231E+00
 3.499999999999532E-01  1.696580746079112E-01  1.070000000000000E-01  2.500000000000220E-01  3.374623534809250E-01  3.375000000000180E-01  1.467992608059486E+00  8.968549868144237E+00  -1.240871127506811E+00
 3.500000000001546E-01  1.596543607966276E-01  1.070000000000000E-01  2.999999999997960E-01  4.049621410736550E-01  4.049999999997710E-01  1.422841748363282E+00  8.730492710236806E+00  -1.450422096417967E+00
 3.500000000001211E-01  1.516579526497017E-01  1.070000000000000E-01  3.499999999998760E-01  4.724618078160050E-01  4.724999999998750E-01  1.382634184584792E+00  8.527346229285497E+00  -1.655325584555546E+00
 3.499999999999461E-01  1.450556133695131E-01  1.070000000000000E-01  4.000000000001190E-01  5.399614552718470E-01  5.400000000001390E-01  1.346245032365470E+00  8.349625755708542E+00  -1.856424348578386E+00
 3.499999999999956E-01  1.394709307019054E-01  1.070000000000000E-01  4.500000000000400E-01  6.074611342220100E-01  6.075000000000520E-01  1.312924453606106E+00  8.191289915064845E+00  -2.054326198667712E+00
 3.500000000000048E-01  1.346577030537542E-01  1.070000000000000E-01  5.000000000000390E-01  6.749608683502710E-01  6.750000000000550E-01  1.282155377632098E+00  8.048304973464580E+00  -2.249488903397698E+00
 3.499999999999774E-01  1.304468632472116E-01  1.070000000000000E-01  5.500000000000670E-01  7.424606661596820E-01  7.425000000000780E-01  1.253569433208685E+00  7.917871655039565E+00  -2.442269143059440E+00
 3.500000000000036E-01  1.267177501399469E-01  1.070000000000000E-01  6.000000000000481E-01  8.099605277638470E-01  8.100000000000670E-01  1.226894862501809E+00  7.797977937786598E+00  -2.632952428601080E+00
 3.500000000000196E-01  1.233815110430860E-01  1.070000000000000E-01  6.499999999999920E-01  8.774604489840320E-01  8.775000000000019E-01  1.201923503134865E+00  7.687127996235977E+00  -2.821772269397187E+00
 3.499999999999648E-01  1.203709967877385E-01  1.070000000000000E-01  7.000000000000760E-01  9.449604238222320E-01  9.450000000000780E-01  1.178489704283313E+00  7.584172939927100E+00  -3.008922963054226E+00
 3.499999999999819E-01  1.176343388140169E-01  1.070000000000000E-01  7.500000000000701E-01  1.012460445895639E+00  1.012500000000081E+00  1.156456865614872E+00  7.488202994931102E+00  -3.194568447034105E+00
 3.500000000000110E-01  1.151307166283263E-01  1.070000000000000E-01  8.000000000000520E-01  1.079960509205138E+00  1.080000000000079E+00  1.135708854792732E+00  7.398477734578521E+00  -3.378848630537999E+00
 3.499999999999692E-01  1.128274817480284E-01  1.070000000000000E-01  8.500000000000920E-01  1.147460608490725E+00  1.147500000000098E+00  1.116144524293544E+00  7.314380220667310E+00  -3.561884059424961E+00
 3.499999999999435E-01  1.106981510575906E-01  1.070000000000000E-01  9.000000000002309E-01  1.214960739345222E+00  1.215000000000261E+00  1.097674176969235E+00  7.235386315016131E+00  -3.743779442301355E+00
 3.499999999999552E-01  1.087209741749229E-01  1.070000000000000E-01  9.500000000002670E-01  1.282460898193949E+00  1.282500000000318E+00  1.080217245484731E+00  7.161043699585321E+00  -3.924626374766272E+00
 3.500000000000185E-01  1.068778897415786E-01  1.070000000000000E-01  1.000000000000122E+00  1.349961082210448E+00  1.350000000000183E+00  1.063700723407696E+00  7.090957173896562E+00  -4.104505483001974E+00
 3.500000000000021E-01  1.696580746079319E-01  1.250000000000000E-01  2.499999999999700E-01  3.374840975310760E-01  3.374999999999600E-01  1.350633310217186E+00  8.327521648418534E+00  -1.100017985109443E+00
 3.499999999999124E-01  1.596543607966358E-01  1.250000000000000E-01  3.000000000001150E-01  4.049842861017720E-01  4.050000000001290E-01  1.283893467205824E+00  8.031783699659778E+00  -1.284105375586941E+00
 3.500000000000281E-01  1.516579526497085E-01  1.250000000000000E-01  3.499999999999890E-01  4.724844479804950E-01  4.724999999999950E-01  1.224545754004217E+00  7.777296117042779E+00  -1.464183652531940E+00
 3.499999999999788E-01  1.450556133695131E-01  1.250000000000000E-01  3.999999999999670E-01  5.399845989057340E-01  5.399999999999470E-01  1.171192767315690E+00  7.554149952163624E+00  -1.641059632165223E+00
 3.499999999999766E-01  1.394709307019015E-01  1.250000000000000E-01  4.500000000000360E-01  6.074847464041860E-01  6.075000000000380E-01  1.122848384077579E+00  7.355824553209852E+00  -1.815310826786361E+00
 3.499999999999024E-01  1.346577030537564E-01  1.250000000000000E-01  5.000000000001910E-01  6.749848944341490E-01  6.750000000002090E-01  1.078777855033912E+00  7.177759957710558E+00  -1.987366700504949E+00
 3.500000000000185E-01  1.304468632472147E-01  1.250000000000000E-01  5.499999999999881E-01  7.424850453199470E-01  7.424999999999941E-01  1.038410402204678E+00  7.016613283258311E+00  -2.157556085914636E+00
 3.500000000000270E-01  1.267177501399539E-01  1.250000000000000E-01  5.999999999999480E-01  8.099852006051400E-01  8.099999999999460E-01  1.001288315711788E+00  6.869841310255976E+00  -2.326136675911346E+00
 3.500000000000170E-01  1.233815110430991E-01  1.250000000000000E-01  6.499999999999430E-01  8.774853614394490E-01  8.774999999999340E-01  9.670355979636970E-01  6.735451464292518E+00  -2.493314294506825E+00
 3.499999999999814E-01  1.203709967877365E-01  1.250000000000000E-01  7.000000000000940E-01  9.449855287621350E-01  9.450000000001140E-01  9.353376398181670E-01  6.611845435213835E+00  -2.659255990652471E+00
 3.500000000000401E-01  1.176343388140309E-01  1.250000000000000E-01  7.499999999997941E-01  1.012485703386320E+00  1.012499999999752E+00  9.059274260380470E-01  6.497716542885441E+00  -2.824099220397904E+00
 3.500000000000023E-01  1.151307166283309E-01  1.250000000000000E-01  7.999999999999809E-01  1.079985886043274E+00  1.079999999999976E+00  8.785757815822420E-01  6.391979757409996E+00  -2.987958455732398E+00
 3.499999999999921E-01  1.128274817480247E-01  1.250000000000000E-01  8.499999999999940E-01  1.147486077399925E+00  1.147499999999985E+00  8.530842264241750E-01  6.293722381704503E+00  -3.150930046252466E+00
 3.500000000000016E-01  1.106981510575933E-01  1.250000000000000E-01  9.000000000000700E-01  1.214986278072292E+00  1.215000000000096E+00  8.292795819306960E-01  6.202168288926868E+00  -3.313095862858674E+00
 3.500000000000210E-01  1.087209741749311E-01  1.250000000000000E-01  9.499999999998660E-01  1.282486488630383E+00  1.282499999999839E+00  8.070097964456930E-01  6.116651342214887E+00  -3.474526072999554E+00
 3.500000000000079E-01  1.068778897415780E-01  1.250000000000000E-01  9.999999999998260E-01  1.349986709602943E+00  1.349999999999773E+00  7.861406472216160E-01  6.036595214587675E+00  -3.635281284662804E+00
 3.500000000006778E-01  1.827586206896552E-01  5.300000000000000E-02  1.749999999994040E-01  2.358968513452720E-01  2.362499999993140E-01  1.617105591248557E+00  1.022552790021843E+01  -1.134779135566258E+00
 3.499999999998775E-01  1.827586206896552E-01  5.300000000000000E-02  1.500000000000810E-01  2.021569101335600E-01  2.025000000000910E-01  1.623681334789837E+00  1.034455942405594E+01  -9.870695277356770E-01
 3.500000000000092E-01  1.827586206896552E-01  5.300000000000000E-02  1.250000000000110E-01  1.684117238360690E-01  1.687500000000160E-01  1.631725451225871E+00  1.048922427518702E+01  -8.365715916128280E-01
 3.500000000002546E-01  1.827586206896552E-01  5.300000000000000E-02  9.999999999989299E-02  1.346558290197700E-01  1.349999999998810E-01  1.641840554721376E+00  1.067020862570624E+01  -6.826401996335800E-01
 3.500000000002521E-01  1.827586206896379E-01  6.200000000000000E-02  4.999999999996400E-02  6.732133479970299E-02  6.749999999996401E-02  1.699237765642498E+00  1.114567032903060E+01  -3.438148816079980E-01
 3.500000000002341E-01  1.827586206896542E-01  6.600000000000000E-02  2.499999999998900E-02  3.367857315394500E-02  3.374999999999100E-02  1.782051095151873E+00  1.162074378303119E+01  -1.700673499840090E-01
 3.500000000000778E-01  1.827586206896720E-01  7.099999999999999E-02  1.749999999999010E-01  2.360673300651600E-01  2.362499999998800E-01  1.611583191059893E+00  1.004993182995189E+01  -1.071836037994441E+00
 3.499999999998877E-01  1.827586206896720E-01  7.099999999999999E-02  1.500000000001110E-01  2.023353033268330E-01  2.025000000001330E-01  1.620378222709625E+00  1.015735571376658E+01  -9.283558742719060E-01
 3.500000000001071E-01  1.827586206896720E-01  7.099999999999999E-02  1.249999999999360E-01  1.686030082011300E-01  1.687499999999270E-01  1.631893789443150E+00  1.028926322197841E+01  -7.825795521795490E-01
 3.500000000002534E-01  1.827586206896720E-01  7.099999999999999E-02  9.999999999987901E-02  1.348713964161720E-01  1.349999999998620E-01  1.647708183044765E+00  1.045594842202553E+01  -6.340087928417411E-01
 3.500000000001113E-01  1.827586206896720E-01  7.099999999999999E-02  7.499999999997900E-02  1.011422490187860E-01  1.012499999999800E-01  1.671069643981394E+00  1.067593124812931E+01  -4.819527363565690E-01
 3.499999999999890E-01  1.827586206896720E-01  7.099999999999999E-02  4.999999999995300E-02  6.741944801929400E-02  6.749999999993600E-02  1.710040834780431E+00  1.098753660027381E+01  -3.253996421044020E-01
 3.500000000008860E-01  1.827586206896720E-01  7.099999999999999E-02  2.499999999989100E-02  3.371146271601200E-02  3.374999999987500E-02  1.792714639004954E+00  1.148701823359613E+01  -1.628314323784870E-01
 3.499999999998413E-01  1.827586206896445E-01  8.900000000000000E-02  1.750000000001450E-01  2.361708861279320E-01  2.362500000001680E-01  1.583046238922128E+00  9.750462479638250E+00  -9.915646848502930E-01
 3.499999999999297E-01  1.827586206896445E-01  8.900000000000000E-02  1.500000000000730E-01  2.024327644742220E-01  2.025000000000880E-01  1.593466144703440E+00  9.841692120240753E+00  -8.538911927903590E-01
 3.499999999997849E-01  1.827586206896445E-01  8.900000000000000E-02  1.250000000001540E-01  1.686944289557350E-01  1.687500000001810E-01  1.607285465290809E+00  9.952718070249999E+00  -7.145114115041120E-01
 3.500000000003041E-01  1.827586206896445E-01  8.900000000000000E-02  9.999999999987599E-02  1.349561864977660E-01  1.349999999998630E-01  1.626418944721376E+00  1.009056076682352E+01  -5.731365117685170E-01
 3.500000000000967E-01  1.827586206896445E-01  8.900000000000000E-02  7.499999999996500E-02  1.012183564020310E-01  1.012499999999600E-01  1.654554985449452E+00  1.026599999591378E+01  -4.294393167446650E-01
 3.499999999998922E-01  1.827586206896445E-01  8.900000000000000E-02  5.000000000000400E-02  6.748106230458301E-02  6.750000000000000E-02  1.699815877472496E+00  1.049368159978586E+01  -2.831423962489930E-01
 3.499999999995000E-01  1.827586206896445E-01  8.900000000000000E-02  2.500000000005000E-02  3.374315255009200E-02  3.375000000005500E-02  1.783242964362003E+00  1.075382123006886E+01  -1.347027335212100E-01
 3.500000000001449E-01  1.827586206896575E-01  1.070000000000000E-01  1.749999999998990E-01  2.362182718278590E-01  2.362499999998890E-01  1.527516357348166E+00  9.313287964267159E+00  -8.961581637721340E-01
 3.499999999998435E-01  1.827586206896575E-01  1.070000000000000E-01  1.500000000000700E-01  2.024739888234540E-01  2.025000000000710E-01  1.537564965038656E+00  9.378634382009428E+00  -7.659617287995220E-01
 3.499999999998864E-01  1.827586206896575E-01  1.070000000000000E-01  1.250000000000720E-01  1.687294312922200E-01  1.687500000000830E-01  1.551016172310790E+00  9.454971848423503E+00  -6.347831125448350E-01
 3.499999999997727E-01  1.827586206896575E-01  1.070000000000000E-01  1.000000000000650E-01  1.349846177005950E-01  1.350000000000650E-01  1.569524252590422E+00  9.543132304378974E+00  -5.026147357184210E-01
 3.499999999997534E-01  1.827586206896575E-01  1.070000000000000E-01  7.500000000003000E-02  1.012395166594150E-01  1.012500000000220E-01  1.595877846623781E+00  9.639870707583235E+00  -3.696122386766980E-01
 3.499999999999321E-01  1.827586206896575E-01  1.070000000000000E-01  5.000000000000400E-02  6.749400878986000E-02  6.750000000000200E-02  1.634757815191672E+00  9.721156359966335E+00  -2.364507522020930E-01
 3.500000000001577E-01  1.827586206896575E-01  1.070000000000000E-01  2.499999999998300E-02  3.374786209474000E-02  3.374999999998100E-02  1.691029426128864E+00  9.628657052266634E+00  -1.059104321780620E-01
 3.500000000002059E-01  1.827586206896668E-01  1.250000000000000E-01  1.749999999997970E-01  2.362365239716010E-01  2.362499999997620E-01  1.432101534956368E+00  8.706353759607932E+00  -7.898794107412880E-01
 3.499999999999384E-01  1.827586206896668E-01  1.250000000000000E-01  1.500000000000350E-01  2.024890473966050E-01  2.025000000000380E-01  1.439154169462209E+00  8.732591209981578E+00  -6.687849745983330E-01
 3.499999999999057E-01  1.827586206896668E-01  1.250000000000000E-01  1.250000000000480E-01  1.687414258134500E-01  1.687500000000530E-01  1.448684200885938E+00  8.756518893462768E+00  -5.476094068242590E-01
 3.499999999999390E-01  1.827586206896668E-01  1.250000000000000E-01  1.000000000000060E-01  1.349936643779090E-01  1.350000000000020E-01  1.461543651911829E+00  8.770599328818649E+00  -4.266849737327580E-01
 3.500000000000167E-01  1.827586206896668E-01  1.250000000000000E-01  7.499999999998500E-02  1.012457609024370E-01  1.012499999999810E-01  1.478718015680001E+00  8.754934778048943E+00  -3.067233426231770E-01
 3.500000000000751E-01  1.827586206896668E-01  1.250000000000000E-01  4.999999999999500E-02  6.749768752126201E-02  6.749999999999701E-02  1.500591629117458E+00  8.650528442944047E+00  -1.893789418008840E-01
 3.499999999999581E-01  1.827586206896668E-01  1.250000000000000E-01  2.500000000000300E-02  3.374928768101600E-02  3.375000000000300E-02  1.523510767288693E+00  8.241201370981223E+00  -7.918106605739300E-02
 3.500000000000594E-01  1.827586206896379E-01  6.200000000000000E-02  7.499999999997300E-02  1.010532878735290E-01  1.012499999999680E-01  1.667921785522737E+00  1.081448978457914E+01  -5.044938527503990E-01
 4.999999999998797E-01  1.620001620001620E+01  3.000000000000000E+00  1.000000000000197E+00  1.497204912498632E+00  1.500000000000175E+00  1.120963931420929E+00  7.667857583451371E+00  -4.402850020878919E+00
 5.000000000000464E-01  1.620001620001839E+01  4.000000000000000E+00  9.999999999996690E-01  1.498999944273848E+00  1.499999999999550E+00  1.188629971481511E+00  7.588803683408900E+00  -3.781923960475668E+00
 5.000000000000446E-01  1.620001620001445E+01  5.000000000000000E+00  9.999999999998030E-01  1.499772601782272E+00  1.499999999999749E+00  1.268376432124335E+00  7.421236315118683E+00  -2.971975079352214E+00
 5.000000000001685E-01  1.620001620001620E+01  6.000000000000000E+00  9.999999999995570E-01  1.499986992459055E+00  1.499999999999504E+00  1.340330785353894E+00  7.063354392817829E+00  -1.973262137482386E+00
 4.999999999999893E-01  1.620001620001745E+01  7.000000000000000E+00  9.999999999999930E-01  1.500010778955322E+00  1.499999999999979E+00  1.358102721258676E+00  6.351896469452979E+00  -8.047052336155270E-01
 5.000000000001266E-01  1.569343045308313E+01  3.000000000000000E+00  1.099999999999672E+00  1.646337767692709E+00  1.649999999999647E+00  1.117836460176878E+00  7.651157478705302E+00  -4.794863001343990E+00
 5.000000000002356E-01  1.524479891267017E+01  3.000000000000000E+00  1.199999999999284E+00  1.795150288980558E+00  1.799999999999209E+00  1.114581532538199E+00  7.639941403006254E+00  -5.186774059965749E+00
 4.999999999998972E-01  1.484343214203170E+01  3.000000000000000E+00  1.300000000000363E+00  1.943459509476097E+00  1.950000000000411E+00  1.110948872030622E+00  7.632203934795053E+00  -5.579094408871833E+00
 5.000000000001867E-01  1.448125174981918E+01  3.000000000000000E+00  1.399999999999459E+00  2.090811497592065E+00  2.099999999999450E+00  1.106359318593273E+00  7.625087225066609E+00  -5.972223644670109E+00
 5.000000000002507E-01  1.448125174981918E+01  4.000000000000000E+00  1.399999999999035E+00  2.097071193542269E+00  2.099999999998903E+00  1.179240414599567E+00  7.581464187503711E+00  -5.115099864828543E+00
 5.000000000002522E-01  1.448125174981918E+01  5.000000000000000E+00  1.399999999998970E+00  2.099339638525667E+00  2.099999999998808E+00  1.269464861498409E+00  7.456622963837980E+00  -3.974586078229580E+00
 4.999999999999880E-01  1.448125174981918E+01  6.000000000000000E+00  1.399999999999942E+00  2.099973706477667E+00  2.099999999999896E+00  1.356656040064972E+00  7.109935958993262E+00  -2.535363562851084E+00
 4.999999999998588E-01  1.569343045308724E+01  4.000000000000000E+00  1.100000000000549E+00  1.648697484224457E+00  1.650000000000668E+00  1.186009986655729E+00  7.578201087154969E+00  -4.114349903614674E+00
 4.999999999998697E-01  1.524479891267210E+01  4.000000000000000E+00  1.200000000000267E+00  1.798299238081164E+00  1.800000000000244E+00  1.183641090233438E+00  7.574363455189919E+00  -4.447014031963470E+00
 5.000000000000004E-01  1.569343045308548E+01  7.000000000000000E+00  1.100000000000017E+00  1.650013385523367E+00  1.650000000000026E+00  1.356573540737084E+00  6.320486325565814E+00  -8.199973716324011E-01
 4.999999999999891E-01  1.484343214203275E+01  7.000000000000000E+00  1.299999999999984E+00  1.950019463194884E+00  1.949999999999962E+00  1.355311743651344E+00  6.272058102840231E+00  -8.386858387726590E-01
 5.000000000000395E-01  1.448125174981619E+01  7.000000000000000E+00  1.399999999999894E+00  2.100022889184202E+00  2.099999999999896E+00  1.355192289452739E+00  6.252008435671665E+00  -8.427082479925810E-01
 4.999999999999929E-01  1.524479891267127E+01  7.000000000000000E+00  1.200000000000005E+00  1.800016286282992E+00  1.799999999999999E+00  1.355710661600839E+00  6.294434606705295E+00  -8.312064489636160E-01
 5.000000000000357E-01  1.484343214203354E+01  4.000000000000000E+00  1.299999999999623E+00  1.947772566580498E+00  1.949999999999481E+00  1.181419315427396E+00  7.575846533394569E+00  -4.780450801894382E+00
 4.999999999999027E-01  1.569343045308313E+01  6.000000000000000E+00  1.100000000000350E+00  1.649984662189805E+00  1.650000000000418E+00  1.342547763758614E+00  7.062529778228981E+00  -2.116455546362586E+00
 5.000000000000804E-01  1.524479891267017E+01  6.000000000000000E+00  1.199999999999787E+00  1.799981775736379E+00  1.799999999999777E+00  1.346024333781501E+00  7.070754161821256E+00  -2.257648478087798E+00
 5.000000000000389E-01  1.484343214203537E+01  6.000000000000000E+00  1.299999999999895E+00  1.949978184303529E+00  1.949999999999893E+00  1.350727699402906E+00  7.086843280835867E+00  -2.397200321649715E+00
 5.000000000001832E-01  1.569343045308478E+01  5.000000000000000E+00  1.099999999999501E+00  1.649704550140056E+00  1.649999999999453E+00  1.267753088760522E+00  7.418966429897283E+00  -3.222340037226212E+00
 5.000000000001066E-01  1.524479891266862E+01  5.000000000000000E+00  1.199999999999570E+00  1.799615016714156E+00  1.799999999999483E+00  1.267785842221577E+00  7.424911400223809E+00  -3.472557009726378E+00
 5.000000000001454E-01  1.484343214203023E+01  5.000000000000000E+00  1.299999999999712E+00  1.949496729768228E+00  1.949999999999757E+00  1.268383431710877E+00  7.437790604794779E+00  -3.723156463107908E+00
 5.000000000000611E-01  1.539001539001539E+01  2.850000000000000E+00  9.499999999999580E-01  1.422532262789847E+00  1.424999999999995E+00  1.120684424908216E+00  7.676903890304349E+00  -4.209057769500824E+00
 4.999999999998628E-01  1.458001458001458E+01  2.700000000000000E+00  9.000000000002830E-01  1.347819224586044E+00  1.350000000000301E+00  1.120390037350173E+00  7.687940230033441E+00  -4.014718527937065E+00
 5.000000000002884E-01  9.720009720009720E+00  1.800000000000000E+00  5.999999999995880E-01  8.989335880168970E-01  8.999999999995550E-01  1.118648700487530E+00  7.818226517858970E+00  -2.829791450320509E+00
 5.000000000000835E-01  8.910008910008910E+00  1.650000000000000E+00  5.499999999997840E-01  8.240456958807770E-01  8.249999999997220E-01  1.118402957242591E+00  7.856363766492948E+00  -2.627409847716227E+00
 5.000000000000360E-01  8.100008100008100E+00  1.500000000000000E+00  5.000000000000300E-01  7.491420086727950E-01  7.500000000000629E-01  1.118174653460067E+00  7.901855391041347E+00  -2.422907282798090E+00
 5.000000000002631E-01  7.290007290007291E+00  1.350000000000000E+00  4.499999999999110E-01  6.742235902875480E-01  6.749999999999849E-01  1.117959827454740E+00  7.956399138505554E+00  -2.215878493128985E+00
 4.999999999999476E-01  6.480006480006480E+00  1.200000000000000E+00  4.000000000001660E-01  5.992909914982490E-01  6.000000000002280E-01  1.117747733245468E+00  8.022290773397653E+00  -2.005818356812439E+00
 4.999999999998932E-01  5.670005670005670E+00  1.050000000000000E+00  3.500000000002810E-01  5.243440094748610E-01  5.250000000003840E-01  1.117514309454731E+00  8.102737584773585E+00  -1.792083363434088E+00
 4.999999999998133E-01  4.860004860004860E+00  9.000000000000000E-01  3.000000000001820E-01  4.493811179935820E-01  4.500000000002170E-01  1.117206961092299E+00  8.202404510418850E+00  -1.573830666508899E+00
 4.999999999999378E-01  4.050004050004050E+00  7.500000000000000E-01  2.500000000001070E-01  3.743979634060190E-01  3.750000000001450E-01  1.116703847999183E+00  8.328428669080674E+00  -1.349915600569957E+00
 4.999999999995175E-01  3.240003240003240E+00  6.000000000000000E-01  2.000000000001210E-01  2.993824522283990E-01  3.000000000000850E-01  1.115679246767587E+00  8.492438799382741E+00  -1.118704758050076E+00
 5.000000000000526E-01  1.539001539001539E+01  5.700000000000000E+00  9.499999999999060E-01  1.424989082477134E+00  1.424999999999909E+00  1.334409408828915E+00  7.051941934049782E+00  -1.907488230408861E+00
 4.999999999999096E-01  1.458001458001458E+01  5.400000000000000E+00  9.000000000002290E-01  1.349990798034732E+00  1.350000000000262E+00  1.328434232304468E+00  7.042787122319969E+00  -1.840635078861341E+00
 5.000000000000093E-01  1.377001377001377E+01  5.100000000000000E+00  8.500000000000540E-01  1.274992198760339E+00  1.275000000000089E+00  1.322406659171423E+00  7.036188051037970E+00  -1.772569202937340E+00
 4.999999999999392E-01  1.296001296001296E+01  4.800000000000000E+00  8.000000000001330E-01  1.199993335554599E+00  1.200000000000151E+00  1.316327967354421E+00  7.032498616781616E+00  -1.703140994447691E+00
 4.999999999999860E-01  1.215001215001215E+01  4.500000000000000E+00  7.500000000000669E-01  1.124994251807931E+00  1.125000000000090E+00  1.310199337683115E+00  7.032143418200617E+00  -1.632181542700743E+00
 5.000000000000893E-01  1.134001134001134E+01  4.200000000000000E+00  6.999999999998210E-01  1.049994984436569E+00  1.049999999999794E+00  1.304021883526074E+00  7.035637793349395E+00  -1.559498599047022E+00
 4.999999999999776E-01  1.053001053001053E+01  3.900000000000000E+00  6.500000000000250E-01  9.749955647437690E-01  9.750000000000230E-01  1.297796681997155E+00  7.043615292331702E+00  -1.484871370065048E+00
 4.999999999999267E-01  9.720009720009720E+00  3.600000000000000E+00  6.000000000001260E-01  8.999960191279260E-01  9.000000000001450E-01  1.291524807052196E+00  7.056866173016156E+00  -1.408043684933981E+00
 5.000000000000238E-01  8.910008910008910E+00  3.300000000000000E+00  5.499999999999340E-01  8.249963696320149E-01  8.249999999999140E-01  1.285207364644581E+00  7.076392700096055E+00  -1.328714853374371E+00
 5.000000000000859E-01  8.100008100008100E+00  3.000000000000000E+00  4.999999999999040E-01  7.499966343297449E-01  7.499999999998990E-01  1.278845529729903E+00  7.103490899331761E+00  -1.246527154120072E+00
 4.999999999999565E-01  7.290007290007291E+00  2.700000000000000E+00  4.500000000000630E-01  6.749968274970790E-01  6.750000000000750E-01  1.272440583880031E+00  7.139875569910865E+00  -1.161048251255323E+00
 4.999999999999174E-01  6.480006480006480E+00  2.400000000000000E+00  4.000000000001280E-01  5.999969594754270E-01  6.000000000001590E-01  1.265993949747254E+00  7.187879288263665E+00  -1.071745686927973E+00
 4.999999999999829E-01  5.670005670005670E+00  2.100000000000000E+00  3.500000000000220E-01  5.249970359971921E-01  5.250000000000270E-01  1.259507212092636E+00  7.250785059511603E+00  -9.779484292350310E-01
 5.000000000002767E-01  4.860004860004860E+00  1.800000000000000E+00  2.999999999997580E-01  4.499970564197700E-01  4.499999999997200E-01  1.252982096978145E+00  7.333417201667060E+00  -8.787860721417780E-01
 4.999999999998801E-01  4.050004050004050E+00  1.500000000000000E+00  2.500000000000300E-01  3.749970094216740E-01  3.750000000000150E-01  1.246420324716584E+00  7.443275860526484E+00  -7.730866588529510E-01
 4.999999999997899E-01  3.240003240003240E+00  1.200000000000000E+00  2.000000000001440E-01  2.999968617882410E-01  3.000000000001740E-01  1.239823048922983E+00  7.592953373687351E+00  -6.591905230569181E-01
 4.999999999998037E-01  1.539001539001747E+01  3.800000000000000E+00  9.500000000006370E-01  1.424118895743202E+00  1.425000000000769E+00  1.187427029238550E+00  7.593472870593178E+00  -3.618864755588278E+00
 4.999999999997806E-01  1.458001458001655E+01  3.600000000000000E+00  9.000000000006430E-01  1.349223914807666E+00  1.350000000000767E+00  1.186201577501379E+00  7.600109493949090E+00  -3.455297132412539E+00
 5.000000000000913E-01  1.377001377001563E+01  3.400000000000000E+00  8.499999999995730E-01  1.274316526329684E+00  1.274999999999437E+00  1.184955619233406E+00  7.609011134906670E+00  -3.291111488708975E+00
 4.999999999998685E-01  1.296001296001471E+01  3.200000000000000E+00  8.000000000002701E-01  1.199398080737020E+00  1.200000000000300E+00  1.183691195660997E+00  7.620531562441692E+00  -3.126182302881464E+00
 4.999999999996527E-01  1.215001215001379E+01  3.000000000000000E+00  7.500000000005510E-01  1.124469773635559E+00  1.125000000000566E+00  1.182410409134961E+00  7.635095597014516E+00  -2.960364979889156E+00
 4.999999999998321E-01  1.134001134001287E+01  2.800000000000000E+00  7.000000000001670E-01  1.049532661859334E+00  1.050000000000133E+00  1.181115436045045E+00  7.653219085303029E+00  -2.793491836898061E+00
 5.000000000001739E-01  1.053001053001195E+01  2.600000000000000E+00  6.499999999997980E-01  9.745876762268290E-01  9.749999999998100E-01  1.179808523466695E+00  7.675536263367022E+00  -2.625366918178314E+00
 4.999999999998193E-01  9.720009720011031E+00  2.400000000000000E+00  6.000000000002590E-01  8.996356309769540E-01  9.000000000002800E-01  1.178491957577658E+00  7.702838059880137E+00  -2.455759184434481E+00
 5.000000000001419E-01  8.910008910010113E+00  2.200000000000000E+00  5.499999999996080E-01  8.246772294217550E-01  8.249999999994900E-01  1.177167981102784E+00  7.736127051644969E+00  -2.284393392389682E+00
 5.000000000003211E-01  8.100008100009193E+00  2.000000000000000E+00  4.999999999994890E-01  7.497130645728320E-01  7.499999999993940E-01  1.175838615325828E+00  7.776698590661183E+00  -2.110937603883679E+00
 4.999999999999389E-01  7.290007290008274E+00  1.800000000000000E+00  4.500000000001390E-01  6.747436120855910E-01  6.750000000001810E-01  1.174505295745549E+00  7.826264635228220E+00  -1.934985620497609E+00
 5.000000000000075E-01  6.480006480007355E+00  1.600000000000000E+00  3.999999999999480E-01  5.997692098039480E-01  5.999999999999250E-01  1.173168123981517E+00  7.887150431519894E+00  -1.756031490211909E+00
 4.999999999999243E-01  5.670005670006435E+00  1.400000000000000E+00  3.500000000000930E-01  5.247900110946910E-01  5.250000000001130E-01  1.171824273032779E+00  7.962622325310554E+00  -1.573431061195159E+00
 5.000000000006231E-01  4.860004860005516E+00  1.200000000000000E+00  2.999999999995360E-01  4.498058807286890E-01  4.499999999994910E-01  1.170464347679274E+00  8.057467724525171E+00  -1.386341171749387E+00
 5.000000000000240E-01  4.050004050004596E+00  1.000000000000000E+00  2.499999999998660E-01  3.748161476380650E-01  3.749999999998050E-01  1.169063169810695E+00  8.179102104348445E+00  -1.193617429418034E+00
 4.999999999998728E-01  3.240003240003678E+00  8.000000000000000E-01  2.000000000001310E-01  2.998189366102960E-01  3.000000000001710E-01  1.167552569228158E+00  8.339904299284180E+00  -9.936279195076400E-01
 5.000000000001537E-01  1.539001539001373E+01  4.750000000000000E+00  9.499999999995400E-01  1.424801915215007E+00  1.424999999999456E+00  1.265442283034428E+00  7.418878769243785E+00  -2.850783675905646E+00
 4.999999999999498E-01  1.458001458001300E+01  4.500000000000000E+00  9.000000000001060E-01  1.349827500120914E+00  1.350000000000114E+00  1.262438417705756E+00  7.418462509155056E+00  -2.728998194899356E+00
 5.000000000000457E-01  1.377001377001228E+01  4.250000000000000E+00  8.499999999998240E-01  1.274849796002148E+00  1.274999999999775E+00  1.259366291344485E+00  7.420289481031335E+00  -2.606500589251281E+00
 4.999999999998224E-01  1.296001296001156E+01  4.000000000000000E+00  8.000000000004400E-01  1.199869192523735E+00  1.200000000000518E+00  1.256227564814438E+00  7.424718230105882E+00  -2.483156559986162E+00
 4.999999999999512E-01  1.215001215001084E+01  3.750000000000000E+00  7.500000000001030E-01  1.124886034483439E+00  1.125000000000118E+00  1.253024121661664E+00  7.432178702011804E+00  -2.358812405588883E+00
 4.999999999998401E-01  1.134001134001011E+01  3.500000000000000E+00  7.000000000002400E-01  1.049900626166911E+00  1.050000000000248E+00  1.249758085861473E+00  7.443192185940674E+00  -2.233291012788725E+00
 5.000000000002325E-01  1.053001053000939E+01  3.250000000000000E+00  6.499999999995340E-01  9.749132350798780E-01  9.749999999994520E-01  1.246431839625482E+00  7.458398693317168E+00  -2.106386678344399E+00
 5.000000000000409E-01  9.720009720008671E+00  3.000000000000000E+00  5.999999999998550E-01  8.999240950347021E-01  8.999999999998070E-01  1.243048039653627E+00  7.478595353654650E+00  -1.977858307377935E+00
 5.000000000000311E-01  8.910008910007948E+00  2.750000000000000E+00  5.499999999999180E-01  8.249334084856950E-01  8.249999999998940E-01  1.239609628210705E+00  7.504791596093838E+00  -1.847420304267794E+00
 5.000000000001830E-01  8.100008100007225E+00  2.500000000000000E+00  4.999999999997650E-01  7.499413478942250E-01  7.499999999997390E-01  1.236119831317946E+00  7.538290745212992E+00  -1.714730096039633E+00
 4.999999999999121E-01  7.290007290006502E+00  2.250000000000000E+00  4.500000000000530E-01  6.749480556597270E-01  6.750000000000400E-01  1.232582127440800E+00  7.580814786290667E+00  -1.579370585224941E+00
 5.000000000004574E-01  6.480006480005780E+00  2.000000000000000E+00  3.999999999995300E-01  5.999536416604599E-01  5.999999999994780E-01  1.229000149646673E+00  7.634702929652232E+00  -1.440824680313958E+00
 4.999999999999771E-01  5.670005670005057E+00  1.750000000000000E+00  3.500000000000300E-01  5.249581762917300E-01  5.250000000000370E-01  1.225377433617153E+00  7.703243388343830E+00  -1.298436881988999E+00
 4.999999999998417E-01  4.860004860004335E+00  1.500000000000000E+00  3.000000000001890E-01  4.499616740062300E-01  4.500000000002360E-01  1.221716785843814E+00  7.791262335325549E+00  -1.151352520563873E+00
 5.000000000001139E-01  4.050004050003612E+00  1.250000000000000E+00  2.499999999999030E-01  3.749640542015760E-01  3.749999999998830E-01  1.218018618828439E+00  7.906253650545056E+00  -9.984156131355100E-01
 5.000000000001124E-01  3.240003240002890E+00  1.000000000000000E+00  1.999999999999330E-01  2.999650393208830E-01  2.999999999999220E-01  1.214276030470935E+00  8.060781590127977E+00  -8.379827264007720E-01
 5.000000000000027E-01  1.539001539001658E+01  6.650000000000000E+00  9.500000000000390E-01  1.425009660850787E+00  1.425000000000061E+00  1.350127609423778E+00  6.339918021273421E+00  -8.093701821448690E-01
 5.000000000000138E-01  1.458001458001571E+01  6.300000000000000E+00  8.999999999999651E-01  1.350008614475222E+00  1.349999999999960E+00  1.342135229791414E+00  6.330336493523786E+00  -8.117524261363480E-01
 5.000000000000500E-01  1.377001377001483E+01  5.950000000000000E+00  8.499999999998790E-01  1.275007637655601E+00  1.274999999999861E+00  1.334121563920124E+00  6.323439670120527E+00  -8.117111480877240E-01
 4.999999999999918E-01  1.296001296001396E+01  5.600000000000000E+00  8.000000000000070E-01  1.200006728319892E+00  1.200000000000004E+00  1.326082641216187E+00  6.319572219239117E+00  -8.090888221724230E-01
 4.999999999999598E-01  1.215001215001309E+01  5.250000000000000E+00  7.500000000000960E-01  1.125005884495752E+00  1.125000000000114E+00  1.318014528332419E+00  6.319150477977753E+00  -8.037080204240030E-01
 5.000000000000087E-01  1.134001134001222E+01  4.900000000000000E+00  6.999999999999920E-01  1.050005104311295E+00  1.049999999999994E+00  1.309913319946576E+00  6.322682383884098E+00  -7.953673563032110E-01
 4.999999999999472E-01  1.053001053001134E+01  4.550000000000000E+00  6.500000000000909E-01  9.750043859908540E-01  9.750000000001020E-01  1.301775130982432E+00  6.330794849550674E+00  -7.838362552010070E-01
 5.000000000000249E-01  9.720009720010470E+00  4.200000000000000E+00  5.999999999999420E-01  9.000037278481540E-01  8.999999999999280E-01  1.293596090392976E+00  6.344272167619577E+00  -7.688480970552900E-01
 4.999999999999691E-01  8.910008910009598E+00  3.850000000000000E+00  5.500000000000540E-01  8.250031282770220E-01  8.250000000000640E-01  1.285372336665402E+00  6.364111226793419E+00  -7.500910470915750E-01
 5.000000000000291E-01  8.100008100008726E+00  3.500000000000000E+00  4.999999999999710E-01  7.500025857357170E-01  7.499999999999710E-01  1.277100015228524E+00  6.391603192431847E+00  -7.271955142286440E-01
 5.000000000000022E-01  7.290007290007853E+00  3.150000000000000E+00  4.499999999999700E-01  6.750020987223720E-01  6.749999999999560E-01  1.268775277916351E+00  6.428458459833577E+00  -6.997165340875120E-01
 5.000000000000437E-01  6.480006480006979E+00  2.800000000000000E+00  3.999999999999570E-01  6.000016657349460E-01  5.999999999999530E-01  1.260394284459917E+00  6.477005626471455E+00  -6.671082246077960E-01
 5.000000000000542E-01  5.670005670006108E+00  2.450000000000000E+00  3.499999999999420E-01  5.250012851973500E-01  5.249999999999320E-01  1.251953205366444E+00  6.540524171762914E+00  -6.286852926098480E-01
 4.999999999999949E-01  4.860004860005235E+00  2.100000000000000E+00  3.000000000000230E-01  4.500009553175850E-01  4.500000000000330E-01  1.243448223674833E+00  6.623835515167456E+00  -5.835621876590130E-01
 4.999999999999380E-01  4.050004050004363E+00  1.750000000000000E+00  2.500000000000530E-01  3.750006737778380E-01  3.750000000000640E-01  1.234875527082725E+00  6.734438100016388E+00  -5.305508742959210E-01
 4.999999999999651E-01  3.240003240003490E+00  1.400000000000000E+00  2.000000000000220E-01  3.000004369667530E-01  3.000000000000260E-01  1.226231260364567E+00  6.884925565963442E+00  -4.679746172322730E-01
 4.999999999998470E-01  1.377001377001377E+01  2.550000000000000E+00  8.500000000003740E-01  1.273071015122396E+00  1.275000000000431E+00  1.120087739343666E+00  7.701279667458712E+00  -3.819723569295010E+00
 5.000000000000056E-01  1.296001296001296E+01  2.400000000000000E+00  8.000000000000350E-01  1.198291998351499E+00  1.200000000000057E+00  1.119783672633779E+00  7.717288576572279E+00  -3.623948264696637E+00
 4.999999999998186E-01  1.215001215001215E+01  2.250000000000000E+00  7.500000000002101E-01  1.123485856236560E+00  1.125000000000179E+00  1.119483292407623E+00  7.736401985799918E+00  -3.427248938210339E+00
 4.999999999996707E-01  1.134001134001134E+01  2.100000000000000E+00  7.000000000005170E-01  1.048655710712332E+00  1.050000000000545E+00  1.119191412631645E+00  7.759143762236195E+00  -3.229458856165478E+00
 4.999999999998606E-01  1.053001053001053E+01  1.950000000000000E+00  6.500000000002630E-01  9.738042101701680E-01  9.750000000003040E-01  1.118912145734226E+00  7.786153916582850E+00  -3.030383040435452E+00
 4.999999999998028E-01  1.882562727476494E+01  3.900000000000000E+00  1.500000000000960E+00  2.239822887473463E+00  2.250000000001144E+00  1.121689648522382E+00  7.627489667425698E+00  -6.226533673072340E+00
 4.999999999999234E-01  1.882562727476494E+01  5.200000000000000E+00  1.500000000000176E+00  2.247143334751422E+00  2.250000000000149E+00  1.206192723173736E+00  7.586159279434542E+00  -5.206329996951665E+00
 5.000000000001659E-01  1.882562727476494E+01  6.500000000000000E+00  1.499999999999431E+00  2.249451877772277E+00  2.249999999999395E+00  1.308979007312944E+00  7.452126240150958E+00  -3.842301605812220E+00
 5.000000000001545E-01  1.882562727476494E+01  7.800000000000000E+00  1.499999999999363E+00  2.250002341725860E+00  2.249999999999276E+00  1.402093740978397E+00  7.041488529817410E+00  -2.102800968376133E+00
 4.999999999999938E-01  1.882562727476494E+01  9.100000000000000E+00  1.499999999999954E+00  2.250024409843609E+00  2.249999999999922E+00  1.383004481815984E+00  6.037342665385035E+00  -3.243449242162200E-02
 5.000000000002542E-01  3.240003240003240E+00  6.000000000000000E-01  1.749999999999770E-01  2.619239539117390E-01  2.625000000000100E-01  1.124031873210577E+00  8.591672688877116E+00  -9.891661847686249E-01
 4.999999999996101E-01  3.240003240003240E+00  6.000000000000000E-01  1.500000000001470E-01  2.244626157530660E-01  2.250000000001620E-01  1.134197575050113E+00  8.709061416231961E+00  -8.576208859000730E-01
 5.000000000002043E-01  3.240003240003240E+00  6.000000000000000E-01  1.249999999998330E-01  1.869992972313030E-01  1.874999999997750E-01  1.146962247291462E+00  8.850847222060679E+00  -7.237055845574270E-01
 5.000000000008051E-01  3.240003240003240E+00  6.000000000000000E-01  9.999999999966100E-02  1.495356923541970E-01  1.499999999995720E-01  1.163706442282515E+00  9.027089429664930E+00  -5.869367992095040E-01
 5.000000000004399E-01  3.240003240003240E+00  6.000000000000000E-01  7.500000000002401E-02  1.120762034092740E-01  1.125000000000690E-01  1.187178983332851E+00  9.255594341613332E+00  -4.466421594074480E-01
 5.000000000002098E-01  3.240003240003240E+00  6.000000000000000E-01  4.999999999999300E-02  7.463872315735701E-02  7.500000000000000E-02  1.224247169500707E+00  9.573143679170990E+00  -3.018351162695210E-01
 4.999999999991203E-01  3.240003240003240E+00  6.000000000000000E-01  2.500000000009800E-02  3.733110035632900E-02  3.750000000012500E-02  1.303903913264251E+00  1.008663850298236E+01  -1.510357010236250E-01
 5.000000000001630E-01  3.240003240003678E+00  8.000000000000000E-01  1.749999999998870E-01  2.623483276467880E-01  2.624999999998590E-01  1.180434776229396E+00  8.426668975520045E+00  -8.721079900478850E-01
 4.999999999995002E-01  3.240003240003678E+00  8.000000000000000E-01  1.500000000002140E-01  2.248765813640070E-01  2.250000000002460E-01  1.196052761544566E+00  8.528097538250332E+00  -7.493061948295090E-01
 4.999999999998039E-01  3.240003240003678E+00  8.000000000000000E-01  1.250000000000730E-01  1.874040838768500E-01  1.875000000000850E-01  1.215510777321205E+00  8.648291806931782E+00  -6.250508141565830E-01
 4.999999999996501E-01  3.240003240003678E+00  8.000000000000000E-01  1.000000000000400E-01  1.499311392240060E-01  1.500000000000250E-01  1.240649601507641E+00  8.792947427325117E+00  -4.991560448585450E-01
 5.000000000009199E-01  3.240003240003678E+00  8.000000000000000E-01  7.499999999984400E-02  1.124576505954210E-01  1.124999999998350E-01  1.274806118351764E+00  8.969411772532709E+00  -3.714587436498220E-01
 5.000000000011497E-01  3.240003240003678E+00  8.000000000000000E-01  4.999999999987100E-02  7.498201173060400E-02  7.499999999986399E-02  1.324691489649389E+00  9.181671677342145E+00  -2.419865499143030E-01
 4.999999999997198E-01  3.240003240003678E+00  8.000000000000000E-01  2.500000000005200E-02  3.749806250745500E-02  3.750000000007100E-02  1.404510830692344E+00  9.364098895003730E+00  -1.119338571591840E-01
 5.000000000000431E-01  3.240003240003240E+00  1.200000000000000E+00  1.750000000000030E-01  2.624982664324830E-01  2.625000000000120E-01  1.252797319555450E+00  7.602298779848539E+00  -5.627022958071600E-01
 5.000000000001568E-01  3.240003240003240E+00  1.200000000000000E+00  1.499999999999330E-01  2.249992340609200E-01  2.249999999999230E-01  1.267337904167180E+00  7.603762816204473E+00  -4.670986996658530E-01
 5.000000000000280E-01  3.240003240003240E+00  1.200000000000000E+00  1.250000000000010E-01  1.874998222598360E-01  1.875000000000050E-01  1.283549038643451E+00  7.589871376859482E+00  -3.727823414109920E-01
 5.000000000000100E-01  3.240003240003240E+00  1.200000000000000E+00  9.999999999999200E-02  1.500001012872940E-01  1.499999999999890E-01  1.301336044249593E+00  7.546036470990057E+00  -2.804221588066180E-01
 5.000000000000133E-01  3.240003240003240E+00  1.200000000000000E+00  7.499999999998801E-02  1.125001605280240E-01  1.124999999999830E-01  1.320082142234988E+00  7.441821847016375E+00  -1.911985519797780E-01
 5.000000000000699E-01  3.240003240003240E+00  1.200000000000000E+00  4.999999999999500E-02  7.500010529037900E-02  7.499999999999600E-02  1.337970581557815E+00  7.206894889604489E+00  -1.073839005318980E-01
 5.000000000000200E-01  3.240003240003240E+00  1.200000000000000E+00  2.499999999999700E-02  3.750003195379200E-02  3.749999999999600E-02  1.351013592538694E+00  6.636148492589855E+00  -3.408608218694800E-02
 5.000000000000715E-01  3.240003240003490E+00  1.400000000000000E+00  1.749999999999610E-01  2.625004024522030E-01  2.624999999999540E-01  1.233574708759018E+00  6.832067107343979E+00  -3.887188621816730E-01
 5.000000000000133E-01  3.240003240003490E+00  1.400000000000000E+00  1.499999999999920E-01  2.250003375494410E-01  2.249999999999900E-01  1.241105217606645E+00  6.759260202083726E+00  -3.115765977378090E-01
 4.999999999999880E-01  3.240003240003490E+00  1.400000000000000E+00  1.249999999999970E-01  1.875002583115460E-01  1.874999999999940E-01  1.248568258219187E+00  6.656532901554900E+00  -2.371667288618110E-01
 4.999999999999949E-01  3.240003240003490E+00  1.400000000000000E+00  1.000000000000050E-01  1.500001780366650E-01  1.500000000000070E-01  1.255548719331426E+00  6.507445825061764E+00  -1.664052771992490E-01
 5.000000000000067E-01  3.240003240003490E+00  1.400000000000000E+00  7.500000000000100E-02  1.125001065416570E-01  1.125000000000020E-01  1.261420017307447E+00  6.282712256642490E+00  -1.007209365899750E-01
 4.999999999999998E-01  3.240003240003490E+00  1.400000000000000E+00  5.000000000000200E-02  7.500005017816901E-02  7.500000000000299E-02  1.265330775251011E+00  5.921622282842324E+00  -4.254543321908500E-02
 4.999999999999998E-01  3.240003240003490E+00  1.400000000000000E+00  2.500000000000000E-02  3.750001326975800E-02  3.750000000000000E-02  1.266301537975339E+00  5.245680219330373E+00  3.147452373800000E-03
 5.000000000001286E-01  3.240003240002890E+00  1.000000000000000E+00  1.749999999999350E-01  2.624745111576010E-01  2.624999999999250E-01  1.229200707761114E+00  8.119144872103350E+00  -7.273616128840970E-01
 4.999999999997236E-01  3.240003240002890E+00  1.000000000000000E+00  1.500000000000750E-01  2.249826256794220E-01  2.250000000000710E-01  1.246826566195191E+00  8.183388042231810E+00  -6.164236310988780E-01
 5.000000000008682E-01  3.240003240002890E+00  1.000000000000000E+00  1.249999999997110E-01  1.874893429655120E-01  1.874999999996750E-01  1.267969749316925E+00  8.252455679500287E+00  -5.052628114989440E-01
 5.000000000002349E-01  3.240003240002890E+00  1.000000000000000E+00  9.999999999989700E-02  1.499945516091520E-01  1.499999999998690E-01  1.293762096629399E+00  8.322098622045466E+00  -3.941049723176230E-01
 4.999999999999667E-01  3.240003240002890E+00  1.000000000000000E+00  7.500000000001500E-02  1.124980771065180E-01  1.125000000000200E-01  1.325673151146973E+00  8.378206887995248E+00  -2.834798983177050E-01
 4.999999999998199E-01  3.240003240002890E+00  1.000000000000000E+00  5.000000000004000E-02  7.499980356958599E-02  7.500000000005100E-02  1.364918904194607E+00  8.371480828105156E+00  -1.747227719815680E-01
 4.999999999999598E-01  3.240003240002890E+00  1.000000000000000E+00  2.500000000000000E-02  3.750009146320000E-02  3.749999999999900E-02  1.408082058898644E+00  8.090603964651550E+00  -7.185707838649200E-02
 7.500000000002498E-01  4.615384615384615E+01  6.000000000000000E+00  9.999999999996150E-01  1.749874709207085E+00  1.749999999999576E+00  6.685421110298380E-01  6.252955554713738E+00  -4.075329060294390E+00
 7.499999999999747E-01  4.615384615385503E+01  8.000000000000000E+00  1.000000000000003E+00  1.749941700337126E+00  1.749999999999980E+00  7.252164620022810E-01  6.195624044384040E+00  -3.515254950093290E+00
 7.500000000000528E-01  4.615384615383905E+01  1.000000000000000E+01  9.999999999997961E-01  1.749982236516402E+00  1.749999999999696E+00  7.912810802474000E-01  6.077109487899006E+00  -2.793921934463587E+00
 7.499999999999731E-01  4.615384615384615E+01  1.200000000000000E+01  1.000000000000096E+00  1.749999433559779E+00  1.750000000000141E+00  8.595593932212700E-01  5.854100710298242E+00  -1.897389604446332E+00
 7.500000000000357E-01  4.615384615385123E+01  1.400000000000000E+01  9.999999999999670E-01  1.750004436221976E+00  1.749999999999978E+00  9.109714225032089E-01  5.430284229280660E+00  -8.096162255557769E-01
 7.500000000001779E-01  4.471058336084606E+01  6.000000000000000E+00  1.099999999999643E+00  1.924844522290961E+00  1.924999999999571E+00  6.673225993839840E-01  6.234184800998599E+00  -4.429824016100646E+00
 7.499999999998399E-01  4.343243210221371E+01  6.000000000000000E+00  1.200000000000391E+00  2.099807296248054E+00  2.100000000000492E+00  6.661231182135390E-01  6.221797791245687E+00  -4.783998600044862E+00
 7.500000000000382E-01  4.228893817266746E+01  6.000000000000000E+00  1.299999999999803E+00  2.274761573567658E+00  2.274999999999705E+00  6.649595900425070E-01  6.214571335528006E+00  -5.138288861709215E+00
 7.500000000000213E-01  4.125708623522097E+01  6.000000000000000E+00  1.399999999999937E+00  2.449705605477028E+00  2.449999999999920E+00  6.638377873441470E-01  6.211565430863295E+00  -5.493056112339179E+00
 7.500000000000773E-01  4.031909837245355E+01  6.000000000000000E+00  1.499999999999623E+00  2.624637300737259E+00  2.624999999999456E+00  6.627577237724970E-01  6.212043634533487E+00  -5.848602725218649E+00
 7.499999999999505E-01  3.946098338483882E+01  6.000000000000000E+00  1.600000000000036E+00  2.799554164286361E+00  2.799999999999984E+00  6.617162360529020E-01  6.215419495929931E+00  -6.205183780482825E+00
 7.499999999998037E-01  3.867155102477757E+01  6.000000000000000E+00  1.700000000000223E+00  2.974453224152930E+00  2.975000000000057E+00  6.607085264857190E-01  6.221219423799390E+00  -6.563015908896075E+00
 7.500000000001277E-01  3.794172422047079E+01  6.000000000000000E+00  1.799999999999387E+00  3.149330944478644E+00  3.149999999999157E+00  6.597290959987550E-01  6.229056289322163E+00  -6.922284151391568E+00
 7.500000000000473E-01  3.726404804159824E+01  6.000000000000000E+00  1.899999999999759E+00  3.324183121735909E+00  3.324999999999668E+00  6.587723143750990E-01  6.238610256323184E+00  -7.283147361170059E+00
 7.499999999999940E-01  3.663233196850441E+01  6.000000000000000E+00  1.999999999999988E+00  3.499004760174721E+00  3.499999999999967E+00  6.578327716335159E-01  6.249614602665797E+00  -7.645742507197919E+00
 7.499999999998885E-01  4.471058336085439E+01  8.000000000000000E+00  1.100000000000034E+00  1.924926531131477E+00  1.924999999999937E+00  7.226832469111180E-01  6.178313007119587E+00  -3.818512037540476E+00
 7.499999999998985E-01  4.343243210221372E+01  8.000000000000000E+00  1.200000000000113E+00  2.099907591783633E+00  2.100000000000076E+00  7.204152198700300E-01  6.167706275299983E+00  -4.121492701066824E+00
 7.500000000000913E-01  4.228893817266746E+01  8.000000000000000E+00  1.299999999999719E+00  2.274884024266697E+00  2.274999999999627E+00  7.183689438673820E-01  6.162521260743683E+00  -4.424695262854859E+00
 7.499999999997775E-01  4.125708623522807E+01  8.000000000000000E+00  1.400000000000563E+00  2.449854785890504E+00  2.450000000000674E+00  7.165066400540850E-01  6.161770252372148E+00  -4.728526401927935E+00
 7.500000000000189E-01  4.031909837244677E+01  8.000000000000000E+00  1.500000000000120E+00  2.624818612255442E+00  2.625000000000238E+00  7.147957398711861E-01  6.164677915957117E+00  -5.033322163009816E+00
 7.499999999998312E-01  3.946098338484531E+01  8.000000000000000E+00  1.600000000000276E+00  2.799773972921910E+00  2.800000000000213E+00  7.132082560072330E-01  6.170625370223116E+00  -5.339363223599882E+00
 7.500000000000460E-01  3.867155102480250E+01  8.000000000000000E+00  1.700000000000045E+00  2.974719018522659E+00  2.975000000000157E+00  7.117201523049870E-01  6.179111255052408E+00  -5.646886174461657E+00
 7.499999999998195E-01  3.794172422048278E+01  8.000000000000000E+00  1.800000000000549E+00  3.149651517801888E+00  3.150000000000636E+00  7.103107751349390E-01  6.189723997161629E+00  -5.956091984963713E+00
 7.499999999999818E-01  3.726404804159245E+01  8.000000000000000E+00  1.900000000000122E+00  3.324568782731435E+00  3.325000000000179E+00  7.089623610352480E-01  6.202121648212954E+00  -6.267152446916477E+00
 7.499999999997566E-01  3.663233196849882E+01  8.000000000000000E+00  2.000000000000646E+00  3.499467579427188E+00  3.500000000000644E+00  7.076596166592720E-01  6.216016959441559E+00  -6.580215143882597E+00
 7.499999999999742E-01  4.471058336083939E+01  1.000000000000000E+01  1.099999999999995E+00  1.924977231211883E+00  1.924999999999963E+00  7.892959906687490E-01  6.064694347128906E+00  -3.025885884458441E+00
 7.500000000001312E-01  4.343243210219484E+01  1.000000000000000E+01  1.199999999999686E+00  2.099970828737407E+00  2.099999999999608E+00  7.876809693405070E-01  6.059370380357151E+00  -3.257612881268745E+00
 7.500000000000762E-01  4.228893817264957E+01  1.000000000000000E+01  1.299999999999869E+00  2.274962667602632E+00  2.274999999999870E+00  7.863717279712290E-01  6.059839828080424E+00  -3.489616422991585E+00
 7.499999999999134E-01  4.125708623521530E+01  1.000000000000000E+01  1.400000000000226E+00  2.449952296958077E+00  2.450000000000274E+00  7.853139967651610E-01  6.065102533137550E+00  -3.722320193676128E+00
 7.500000000001086E-01  4.031909837244270E+01  1.000000000000000E+01  1.499999999999733E+00  2.624939154244379E+00  2.624999999999696E+00  7.844612103048860E-01  6.074370975581560E+00  -3.956079760619098E+00
 7.499999999999623E-01  3.946098338483363E+01  1.000000000000000E+01  1.599999999999923E+00  2.799922537189156E+00  2.799999999999805E+00  7.837727960584010E-01  6.087012869352250E+00  -4.191198112665571E+00
 7.500000000002138E-01  3.867155102478753E+01  1.000000000000000E+01  1.699999999999209E+00  2.974901568785241E+00  2.974999999998979E+00  7.832128949214180E-01  6.102511292368892E+00  -4.427937009644650E+00
 7.500000000000626E-01  3.794172422046119E+01  1.000000000000000E+01  1.799999999999931E+00  3.149875153567635E+00  3.149999999999992E+00  7.827493991331600E-01  6.120436341331880E+00  -4.666525405558382E+00
 7.499999999998335E-01  3.726404804158898E+01  1.000000000000000E+01  1.900000000000570E+00  3.324841923092416E+00  3.325000000000681E+00  7.823532290174630E-01  6.140424585543504E+00  -4.907165777975835E+00
 7.499999999998310E-01  3.663233196849546E+01  1.000000000000000E+01  2.000000000000687E+00  3.499800168065394E+00  3.500000000000864E+00  7.819977934526320E-01  6.162163940109282E+00  -5.150038926662097E+00
 7.500000000000533E-01  4.471058336082939E+01  1.200000000000000E+01  1.099999999999886E+00  1.924999047621901E+00  1.924999999999859E+00  8.592749914967540E-01  5.848912732205045E+00  -2.036779697543106E+00
 7.499999999999101E-01  4.343243210219799E+01  1.200000000000000E+01  1.200000000000180E+00  2.099998427574103E+00  2.100000000000207E+00  8.595916346727310E-01  5.851683215322200E+00  -2.175325326635928E+00
 7.499999999999658E-01  4.228893817265255E+01  1.200000000000000E+01  1.300000000000029E+00  2.274997491140045E+00  2.275000000000006E+00  8.604466324290080E-01  5.861190472885261E+00  -2.313531940842765E+00
 7.500000000001057E-01  4.125708623522097E+01  1.200000000000000E+01  1.399999999999807E+00  2.449996132262459E+00  2.449999999999810E+00  8.617894193947250E-01  5.876518060050172E+00  -2.451818481647220E+00
 7.500000000000555E-01  4.031909837244000E+01  1.200000000000000E+01  1.499999999999796E+00  2.624994212926983E+00  2.624999999999726E+00  8.635785846782370E-01  5.896970005725104E+00  -2.590539730316442E+00
 7.499999999999190E-01  3.946098338485179E+01  1.200000000000000E+01  1.600000000000152E+00  2.799991551813672E+00  2.800000000000136E+00  8.657795382309790E-01  5.922013241545573E+00  -2.730002623809234E+00
 7.499999999999527E-01  3.867155102479003E+01  1.200000000000000E+01  1.700000000000179E+00  2.974987908404153E+00  2.975000000000233E+00  8.683625480839851E-01  5.951236988210614E+00  -2.870478557389339E+00
 7.500000000000229E-01  3.794172422047079E+01  1.200000000000000E+01  1.799999999999977E+00  3.149982960555838E+00  3.150000000000001E+00  8.713009492837780E-01  5.984322802370921E+00  -3.012212972843614E+00
 7.499999999999836E-01  3.726404804159824E+01  1.200000000000000E+01  1.900000000000144E+00  3.324976272583357E+00  3.325000000000221E+00  8.745693590198980E-01  6.021021154325008E+00  -3.155433093896997E+00
 7.499999999999856E-01  3.663233196849322E+01  1.200000000000000E+01  1.999999999999984E+00  3.499967249506002E+00  3.499999999999943E+00  8.781417481466069E-01  6.061131602187977E+00  -3.300354391608661E+00
 7.500000000000584E-01  4.471058336083653E+01  1.400000000000000E+01  1.099999999999884E+00  1.925005427161397E+00  1.924999999999861E+00  9.122919465405380E-01  5.424792798262629E+00  -8.315150373104050E-01
 7.500000000000246E-01  4.343243210220025E+01  1.400000000000000E+01  1.199999999999947E+00  2.100006528842997E+00  2.099999999999937E+00  9.145123294020140E-01  5.427526171576730E+00  -8.508618787458950E-01
 7.499999999999927E-01  4.228893817265468E+01  1.400000000000000E+01  1.300000000000010E+00  2.275007746760705E+00  2.275000000000008E+00  9.175868597861450E-01  5.437277432105795E+00  -8.680679568290600E-01
 7.499999999999907E-01  4.125708623522502E+01  1.400000000000000E+01  1.400000000000019E+00  2.450009087691396E+00  2.450000000000020E+00  9.214885080196570E-01  5.453142026867176E+00  -8.834408772003590E-01
 7.499999999999754E-01  4.031909837244967E+01  1.400000000000000E+01  1.500000000000053E+00  2.625010559791596E+00  2.625000000000056E+00  9.262062873518390E-01  5.474430178125496E+00  -8.972043843113040E-01
 7.500000000000719E-01  3.946098338485365E+01  1.400000000000000E+01  1.599999999999812E+00  2.800012172645493E+00  2.799999999999786E+00  9.317433494391431E-01  5.500603615640149E+00  -9.095110922563330E-01
 7.499999999999976E-01  3.867155102479182E+01  1.400000000000000E+01  1.700000000000040E+00  2.975013937203524E+00  2.975000000000066E+00  9.381152533315760E-01  5.531224120092364E+00  -9.204499870161130E-01
 7.499999999999969E-01  3.794172422047765E+01  1.400000000000000E+01  1.800000000000026E+00  3.150015865489219E+00  3.150000000000040E+00  9.453476063541670E-01  5.565903260855169E+00  -9.300496506896160E-01
 7.500000000000129E-01  3.726404804159493E+01  1.400000000000000E+01  1.899999999999939E+00  3.325017969842613E+00  3.324999999999918E+00  9.534716160889030E-01  5.604240981250745E+00  -9.382776108869950E-01
 7.499999999999818E-01  3.663233196850121E+01  1.400000000000000E+01  2.000000000000037E+00  3.500020261236731E+00  3.500000000000028E+00  9.625146143074290E-01  5.645734600681866E+00  -9.450358873613161E-01
 7.500000000000773E-01  4.615384615385503E+01  8.000000000000000E+00  8.999999999998780E-01  1.574958329257237E+00  1.574999999999856E+00  7.337732357123870E-01  6.210277635641446E+00  -3.150298986460021E+00
 7.500000000000164E-01  4.615384615385503E+01  8.000000000000000E+00  7.999999999999680E-01  1.399970981426383E+00  1.399999999999957E+00  7.437661557239310E-01  6.232227166734742E+00  -2.786763284813517E+00
 7.499999999998535E-01  4.615384615385503E+01  8.000000000000000E+00  7.000000000001780E-01  1.224980468056690E+00  1.225000000000209E+00  7.556178685583690E-01  6.263485522821490E+00  -2.424394913066952E+00
 7.499999999999976E-01  4.615384615385503E+01  8.000000000000000E+00  5.999999999999900E-01  1.049987453598407E+00  1.049999999999981E+00  7.699490535326520E-01  6.306819909611851E+00  -2.062884039444785E+00
 7.500000000000910E-01  4.615384615385503E+01  8.000000000000000E+00  4.999999999999860E-01  8.749924777013790E-01  8.750000000000210E-01  7.877178396413750E-01  6.366104306709374E+00  -1.701863014489714E+00
 7.500000000000620E-01  4.615384615385503E+01  8.000000000000000E+00  3.999999999999790E-01  6.999959721363400E-01  6.999999999999880E-01  8.105024545666010E-01  6.446777795027480E+00  -1.340934570187961E+00
 7.500000000001938E-01  4.615384615384615E+01  6.000000000000000E+00  8.999999999997700E-01  1.574904165002852E+00  1.574999999999772E+00  6.740630762611960E-01  6.276711792225454E+00  -3.683841196801842E+00
 7.500000000000187E-01  4.615384615384615E+01  6.000000000000000E+00  8.000000000001400E-01  1.399927654895010E+00  1.400000000000260E+00  6.806942714691649E-01  6.309787917355763E+00  -3.291650208793166E+00
 7.500000000001825E-01  4.615384615384615E+01  6.000000000000000E+00  6.999999999996390E-01  1.224946251619149E+00  1.224999999999496E+00  6.887730611853840E-01  6.355040310088535E+00  -2.898133701974875E+00
 7.499999999999374E-01  4.615384615384615E+01  6.000000000000000E+00  6.000000000000740E-01  1.049960862815197E+00  1.050000000000092E+00  6.988037263391430E-01  6.416637561856870E+00  -2.502468079683512E+00
 7.499999999999738E-01  4.615384615384615E+01  6.000000000000000E+00  5.000000000000880E-01  8.749722575252400E-01  8.750000000001410E-01  7.115875609364550E-01  6.500967282067007E+00  -2.103535372888817E+00
 7.500000000001761E-01  4.615384615384615E+01  6.000000000000000E+00  3.999999999998700E-01  6.999810924350550E-01  6.999999999998430E-01  7.285079454923090E-01  6.618475446944666E+00  -1.699767752285762E+00
 7.499999999999385E-01  4.615384615383905E+01  1.000000000000000E+01  9.000000000001230E-01  1.574988875864259E+00  1.575000000000160E+00  8.016046875590400E-01  6.072873864425608E+00  -2.465160518513057E+00
 7.499999999998788E-01  4.615384615383905E+01  1.000000000000000E+01  8.000000000001920E-01  1.399993495248749E+00  1.400000000000239E+00  8.133579005684880E-01  6.071444941082516E+00  -2.140539235606610E+00
 7.499999999999429E-01  4.615384615383905E+01  1.000000000000000E+01  7.000000000000800E-01  1.224996582125046E+00  1.225000000000100E+00  8.268986880901490E-01  6.073008725510221E+00  -1.820326155260991E+00
 7.500000000000733E-01  4.615384615383905E+01  1.000000000000000E+01  5.999999999999320E-01  1.049998526258643E+00  1.049999999999925E+00  8.427110339899480E-01  6.077335665656766E+00  -1.504933977473848E+00
 7.500000000000264E-01  4.615384615383905E+01  1.000000000000000E+01  4.999999999999810E-01  8.749996378504770E-01  8.749999999999800E-01  8.614565044544400E-01  6.083036552150576E+00  -1.195045448424388E+00
 7.499999999998677E-01  4.615384615383905E+01  1.000000000000000E+01  4.000000000001200E-01  7.000001636036720E-01  7.000000000001571E-01  8.840308861938170E-01  6.085457900451401E+00  -8.918882909655490E-01
 7.500000000001363E-01  4.615384615384615E+01  1.200000000000000E+01  8.999999999997710E-01  1.575000748224922E+00  1.574999999999722E+00  8.686484669035680E-01  5.812474026095537E+00  -1.616438044688510E+00
 7.499999999999170E-01  4.615384615384615E+01  1.200000000000000E+01  8.000000000000940E-01  1.400001368340013E+00  1.400000000000098E+00  8.784498082842340E-01  5.765541020143838E+00  -1.343201190745445E+00
 7.500000000000708E-01  4.615384615384615E+01  1.200000000000000E+01  6.999999999998791E-01  1.225001527160592E+00  1.224999999999838E+00  8.890335920429020E-01  5.710651634005247E+00  -1.078592992770175E+00
 7.500000000000429E-01  4.615384615384615E+01  1.200000000000000E+01  5.999999999999550E-01  1.050001402276886E+00  1.049999999999947E+00  9.004359066360590E-01  5.643292488025769E+00  -8.238958201468870E-01
 7.500000000000651E-01  4.615384615384615E+01  1.200000000000000E+01  4.999999999999540E-01  8.750011271237960E-01  8.749999999999520E-01  9.126001372485369E-01  5.555412201019432E+00  -5.809995653274130E-01
 7.500000000000244E-01  4.615384615384615E+01  1.200000000000000E+01  3.999999999999870E-01  7.000007997622080E-01  6.999999999999870E-01  9.252465372099460E-01  5.431790601879363E+00  -3.528603970673610E-01
 7.500000000000215E-01  4.615384615385123E+01  1.400000000000000E+01  9.000000000000140E-01  1.575003838956387E+00  1.575000000000044E+00  9.134824490494020E-01  5.327349702515198E+00  -5.909203121325420E-01
 7.500000000000333E-01  4.615384615385123E+01  1.400000000000000E+01  7.999999999999660E-01  1.400003184464528E+00  1.399999999999967E+00  9.156264647820400E-01  5.210946938999768E+00  -3.839799826999540E-01
 7.499999999999711E-01  4.615384615385123E+01  1.400000000000000E+01  7.000000000000310E-01  1.225002532780524E+00  1.225000000000034E+00  9.173147082736470E-01  5.076973375848316E+00  -1.901911754984150E-01
 7.499999999999485E-01  4.615384615385123E+01  1.400000000000000E+01  6.000000000000560E-01  1.050001922343399E+00  1.050000000000067E+00  9.184048822000100E-01  4.919268345927533E+00  -1.141475705134000E-02
 7.500000000000044E-01  4.615384615385123E+01  1.400000000000000E+01  4.999999999999970E-01  8.750013766753360E-01  8.749999999999970E-01  9.186703860122279E-01  4.728178174895040E+00  1.497773379601020E-01
 7.500000000000213E-01  4.615384615385123E+01  1.400000000000000E+01  3.999999999999900E-01  7.000009096358530E-01  6.999999999999910E-01  9.177531995840630E-01  4.487664832030412E+00  2.896633817145680E-01
 1.000000000000880E+00  1.080001080001080E+00  1.500000000000000E-01  2.499999999996100E-02  4.998889661292600E-02  4.999999999994400E-02  4.660861321015650E-01  8.230223999694227E+00  -1.723736498646530E-01
 9.999999999973999E-01  1.080001080001080E+00  2.000000000000000E-01  2.500000000009200E-02  4.999678454095300E-02  5.000000000011900E-02  5.005214987510250E-01  8.047792690360037E+00  -1.563991561489700E-01
 1.000000000001320E+00  1.080001080001080E+00  2.500000000000000E-01  2.499999999996600E-02  4.999951818002500E-02  4.999999999996500E-02  5.263082288206030E-01  7.733634288805075E+00  -1.370983637436500E-01
 1.000000000000840E+00  1.080001080001080E+00  3.000000000000000E-01  2.499999999997200E-02  5.000001832287900E-02  4.999999999996500E-02  5.348740599938990E-01  7.240944480362866E+00  -1.155486473242690E-01
 1.000000000000240E+00  1.080001080001080E+00  3.500000000000000E-01  2.499999999999400E-02  5.000003335237700E-02  4.999999999999400E-02  5.151670313660540E-01  6.529663951454335E+00  -9.328059834171200E-02
 1.000000000000680E+00  2.160002160002160E+00  3.000000000000000E-01  4.999999999994800E-02  9.999390162355200E-02  9.999999999993001E-02  4.654832053896650E-01  7.565806077694125E+00  -3.108786151300200E-01
 9.999999999996201E-01  2.160002160002160E+00  4.000000000000000E-01  5.000000000002300E-02  9.999824315330801E-02  1.000000000000270E-01  5.005513938154860E-01  7.386486399555377E+00  -2.789215161386060E-01
 1.000000000000840E+00  2.160002160002160E+00  5.000000000000000E-01  4.999999999993400E-02  9.999976113000200E-02  9.999999999990999E-02  5.274520778389890E-01  7.075951998152122E+00  -2.402242804179470E-01
 9.999999999998401E-01  2.160002160002160E+00  6.000000000000000E-01  5.000000000001300E-02  1.000000289501780E-01  1.000000000000180E-01  5.372896142772380E-01  6.585692370634332E+00  -1.968800202044330E-01
 1.000000000000320E+00  2.160002160002160E+00  7.000000000000000E-01  4.999999999997800E-02  1.000000308425820E-01  9.999999999997200E-02  5.185776298775669E-01  5.874130864467200E+00  -1.518748774697420E-01
 9.999999999989597E-01  3.240003240003240E+00  4.500000000000000E-01  7.500000000009301E-02  1.499954379777500E-01  1.500000000001080E-01  4.647322142006820E-01  7.188063286478756E+00  -4.370774580021190E-01
 1.000000000000507E+00  3.240003240003240E+00  6.000000000000000E-01  7.499999999993000E-02  1.499986765108750E-01  1.499999999998980E-01  5.005366767999360E-01  7.012191425273481E+00  -3.891298679171900E-01
 9.999999999998934E-01  3.240003240003240E+00  7.500000000000000E-01  7.500000000001200E-02  1.499998218846150E-01  1.500000000000160E-01  5.285805912212430E-01  6.705432396411531E+00  -3.309429119571550E-01
 1.000000000000120E+00  3.240003240003240E+00  9.000000000000000E-01  7.499999999999500E-02  1.500000273616730E-01  1.499999999999990E-01  5.396855464619220E-01  6.217685833777363E+00  -2.655630756068910E-01
 1.000000000000053E+00  3.240003240003240E+00  1.050000000000000E+00  7.499999999999500E-02  1.500000339927500E-01  1.499999999999940E-01  5.219493051403640E-01  5.505883225388344E+00  -1.973570497934990E-01
 9.999999999998701E-01  4.320004320004320E+00  6.000000000000000E-01  1.000000000000250E-01  1.999961241571260E-01  2.000000000000370E-01  4.640016382811270E-01  6.927720326779909E+00  -5.555445651134500E-01
 1.000000000000790E+00  4.320004320004321E+00  8.000000000000000E-01  9.999999999989299E-02  1.999988562201260E-01  1.999999999998650E-01  5.005338985366150E-01  6.755246405276893E+00  -4.915983245872160E-01
 1.000000000000220E+00  4.320004320004320E+00  1.000000000000000E+00  9.999999999997400E-02  1.999998395347500E-01  1.999999999999700E-01  5.297072240150760E-01  6.452249131748455E+00  -4.138301056967960E-01
 1.000000000000410E+00  4.320004320004320E+00  1.200000000000000E+00  9.999999999994801E-02  2.000000260220800E-01  1.999999999999370E-01  5.420653605039750E-01  5.967055939320956E+00  -3.261772308008410E-01
 1.000000000000060E+00  4.320004320004320E+00  1.400000000000000E+00  9.999999999999100E-02  2.000000426751190E-01  1.999999999999880E-01  5.252849868508890E-01  5.255043700971862E+00  -2.343115870522680E-01
 9.999999999995279E-01  5.400005400005400E+00  7.500000000000000E-01  1.250000000000710E-01  2.499964703822370E-01  2.500000000000830E-01  4.633097575391590E-01  6.731608533353060E+00  -6.684461910545340E-01
 1.000000000000632E+00  5.400005400005401E+00  1.000000000000000E+00  1.249999999999130E-01  2.499989351125590E-01  2.499999999999050E-01  5.005489103115910E-01  6.562445506203638E+00  -5.884932300712260E-01
 9.999999999997837E-01  5.400005400005400E+00  1.250000000000000E+00  1.250000000000290E-01  2.499998417234440E-01  2.500000000000310E-01  5.308329388993400E-01  6.263178924857598E+00  -4.910540424805040E-01
 1.000000000000208E+00  5.400005400005400E+00  1.500000000000000E+00  1.249999999999620E-01  2.500000273366890E-01  2.499999999999500E-01  5.444296041473020E-01  5.780575606436501E+00  -3.808941645545950E-01
 1.000000000000064E+00  5.400005400005401E+00  1.750000000000000E+00  1.249999999999940E-01  2.500000568194210E-01  2.499999999999960E-01  5.285864803371531E-01  5.068384602247836E+00  -2.649150398913180E-01
 9.999999999995732E-01  6.480006480006480E+00  9.000000000000000E-01  1.500000000000560E-01  2.999966452403450E-01  3.000000000000480E-01  4.626588598008920E-01  6.576030997026026E+00  -7.770536387711200E-01
 1.000000000000160E+00  6.480006480006480E+00  1.200000000000000E+00  1.499999999999660E-01  2.999989638436150E-01  2.999999999999560E-01  5.005819524098540E-01  6.410088642871702E+00  -6.810860780474790E-01
 9.999999999998801E-01  6.480006480006480E+00  1.500000000000000E+00  1.500000000000250E-01  2.999998375548130E-01  3.000000000000320E-01  5.319572521602590E-01  6.114519718033026E+00  -5.638880625779670E-01
 9.999999999998934E-01  6.480006480006480E+00  1.800000000000000E+00  1.500000000000260E-01  3.000000320329380E-01  3.000000000000360E-01  5.467784243296010E-01  5.634543198449428E+00  -4.309906297188790E-01
 9.999999999998868E-01  6.480006480006480E+00  2.100000000000000E+00  1.500000000000250E-01  3.000000763640700E-01  3.000000000000330E-01  5.318553363090101E-01  4.922204630413693E+00  -2.904488601714710E-01
 9.999999999999825E-01  7.560007560007560E+00  1.050000000000000E+00  1.750000000000040E-01  3.499967204931470E-01  3.500000000000050E-01  4.620478902644990E-01  6.448344703170013E+00  -8.822033472153580E-01
 1.000000000000314E+00  7.560007560007560E+00  1.400000000000000E+00  1.749999999998920E-01  3.499989639511930E-01  3.499999999998390E-01  5.006320949094850E-01  6.285536013477739E+00  -7.702135531119860E-01
 9.999999999998170E-01  7.560007560007560E+00  1.750000000000000E+00  1.750000000000450E-01  3.499998308368440E-01  3.500000000000580E-01  5.330794064231590E-01  5.993632806968096E+00  -6.331706890242660E-01
 1.000000000000046E+00  7.560007560007560E+00  2.100000000000000E+00  1.750000000000090E-01  3.500000403567300E-01  3.500000000000260E-01  5.491118816921610E-01  5.516321238280646E+00  -4.773084783442840E-01
 1.000000000000000E+00  7.560007560007561E+00  2.450000000000000E+00  1.749999999999970E-01  3.500001012490720E-01  3.499999999999940E-01  5.350929785753830E-01  4.803866826387324E+00  -3.117594364242810E-01
 9.999999999995599E-01  8.640008640008640E+00  1.200000000000000E+00  2.000000000001020E-01  3.999967317225550E-01  4.000000000001160E-01  4.614749109947790E-01  6.341003051522938E+00  -9.844868932877980E-01
 1.000000000000195E+00  8.640008640008642E+00  1.600000000000000E+00  1.999999999999310E-01  3.999989460627270E-01  3.999999999999010E-01  5.006981230814890E-01  6.181245604436983E+00  -8.564675143638700E-01
 9.999999999999951E-01  8.640008640008640E+00  2.000000000000000E+00  2.000000000000020E-01  3.999998233890300E-01  4.000000000000030E-01  5.341986124830320E-01  5.892977975415771E+00  -6.994956036716070E-01
 1.000000000000100E+00  8.640008640008640E+00  2.400000000000000E+00  1.999999999999710E-01  4.000000523717970E-01  3.999999999999620E-01  5.514300206179500E-01  5.418370871979798E+00  -5.204446412932040E-01
 9.999999999998848E-01  8.640008640008640E+00  2.800000000000000E+00  2.000000000000360E-01  4.000001314143790E-01  4.000000000000490E-01  5.383007405526420E-01  4.705832876666177E+00  -3.294480830416940E-01
 9.999999999995159E-01  1.080001080001080E+01  1.500000000000000E+00  2.500000000001320E-01  4.999966321957500E-01  5.000000000001430E-01  4.604343354302260E-01  6.169431152126132E+00  -1.182114620131251E+00
 9.999999999994320E-01  1.080001080001080E+01  2.000000000000000E+00  2.500000000001880E-01  4.999988769767480E-01  5.000000000002340E-01  5.008728581938890E-01  6.015547486553813E+00  -1.022015266891521E+00
 9.999999999997802E-01  1.080001080001080E+01  2.500000000000000E+00  2.500000000000830E-01  4.999998095943320E-01  5.000000000001110E-01  5.364252118700990E-01  5.734467964458633E+00  -8.249398555747930E-01
 9.999999999999241E-01  1.080001080001080E+01  3.000000000000000E+00  2.500000000000210E-01  5.000000873564659E-01  5.000000000000230E-01  5.560205434513360E-01  5.265393524232200E+00  -5.988520871425320E-01
 1.000000000000016E+00  1.080001080001080E+01  3.500000000000000E+00  2.499999999999910E-01  5.000002073413010E-01  4.999999999999860E-01  5.446315943511230E-01  4.552787214224059E+00  -3.556565855632810E-01
 1.000000000000214E+00  1.296001296001296E+01  1.800000000000000E+00  2.999999999999320E-01  5.999964266183790E-01  5.999999999999280E-01  4.595204802254610E-01  6.037630008169992E+00  -1.372421832295605E+00
 9.999999999996736E-01  1.296001296001296E+01  2.400000000000000E+00  3.000000000001400E-01  5.999987797040520E-01  6.000000000001821E-01  5.010967499364440E-01  5.889343144267026E+00  -1.180216994358629E+00
 9.999999999998364E-01  1.296001296001296E+01  3.000000000000000E+00  3.000000000000400E-01  5.999997993985300E-01  6.000000000000310E-01  5.386316630524340E-01  5.615351833034726E+00  -9.427226018692070E-01
 1.000000000000020E+00  1.296001296001296E+01  3.600000000000000E+00  2.999999999999920E-01  6.000001364173350E-01  5.999999999999900E-01  5.605504876855610E-01  5.151982696354673E+00  -6.687392871413480E-01
 1.000000000000007E+00  1.296001296001296E+01  4.200000000000000E+00  2.999999999999910E-01  6.000003036447160E-01  5.999999999999840E-01  5.508572270534170E-01  4.439443099902809E+00  -3.716330118358300E-01
 1.000000000000391E+00  1.512001512001512E+01  2.100000000000000E+00  3.499999999998230E-01  6.999961466625980E-01  6.999999999997830E-01  4.587183785550490E-01  5.932980476875876E+00  -1.557028011212884E+00
 9.999999999997913E-01  1.512001512001512E+01  2.800000000000000E+00  3.500000000000960E-01  6.999986626901120E-01  7.000000000001190E-01  5.013615365177920E-01  5.790042141122753E+00  -1.332694952320439E+00
 1.000000000000123E+00  1.512001512001512E+01  3.500000000000000E+00  3.499999999999420E-01  6.999997933069170E-01  6.999999999999270E-01  5.408134528263699E-01  5.523049646188362E+00  -1.054479785022349E+00
 9.999999999999969E-01  1.512001512001512E+01  4.200000000000000E+00  3.500000000000070E-01  7.000001986926080E-01  7.000000000000129E-01  5.650204904350520E-01  5.065566234878059E+00  -7.317656767782610E-01
 1.000000000000034E+00  1.512001512001512E+01  4.900000000000000E+00  3.499999999999790E-01  7.000004198038990E-01  6.999999999999700E-01  5.569861119349280E-01  4.353232037410298E+00  -3.790671639619400E-01
 9.999999999999301E-01  1.728001728001728E+01  2.400000000000000E+00  4.000000000000260E-01  7.999958057009100E-01  8.000000000000240E-01  4.580149820163600E-01  5.847964111190684E+00  -1.737066745653914E+00
 9.999999999999225E-01  1.728001728001728E+01  3.200000000000000E+00  4.000000000000450E-01  7.999985287649219E-01  8.000000000000590E-01  5.016601188862220E-01  5.710149804688212E+00  -1.480585522309888E+00
 1.000000000000152E+00  1.728001728001728E+01  4.000000000000000E+00  3.999999999999430E-01  7.999997907491810E-01  7.999999999999470E-01  5.429668442193391E-01  5.450074608084603E+00  -1.161360997786900E+00
 1.000000000000092E+00  1.728001728001728E+01  4.800000000000000E+00  3.999999999999300E-01  8.000002731734870E-01  7.999999999998970E-01  5.694312915971480E-01  4.998663685156271E+00  -7.891034046133431E-01
 1.000000000000005E+00  1.728001728001728E+01  5.600000000000000E+00  3.999999999999960E-01  8.000005552752010E-01  7.999999999999940E-01  5.630260040827780E-01  4.286677156864877E+00  -3.791597911056640E-01
 9.999999999998865E-01  1.944001944001944E+01  2.700000000000000E+00  4.500000000000550E-01  8.999954087686810E-01  9.000000000000590E-01  4.573989833435290E-01  5.777743705213561E+00  -1.913371774695428E+00
 9.999999999998757E-01  1.944001944001944E+01  3.600000000000000E+00  4.500000000000870E-01  8.999983781498460E-01  9.000000000001180E-01  5.019864295128660E-01  5.644848693571249E+00  -1.624725183744948E+00
 9.999999999998865E-01  1.944001944001944E+01  4.500000000000000E+00  4.500000000000720E-01  8.999997906233340E-01  9.000000000000929E-01  5.450887553794460E-01  5.391614972047680E+00  -1.264215436507228E+00
 9.999999999999312E-01  1.944001944001944E+01  5.400000000000000E+00  4.500000000000400E-01  9.000003587515299E-01  9.000000000000490E-01  5.737836897067420E-01  4.946468421721549E+00  -8.416233818434790E-01
 9.999999999999978E-01  1.944001944001944E+01  6.300000000000000E+00  4.500000000000020E-01  9.000007094902120E-01  9.000000000000030E-01  5.689840472383570E-01  4.234975520578491E+00  -3.728088026126570E-01
 1.000000000000058E+00  2.160002160002160E+01  3.000000000000000E+00  4.999999999999380E-01  9.999949565283490E-01  9.999999999999050E-01  4.568605809948460E-01  5.719027129746026E+00  -2.086579042447761E+00
 1.000000000000048E+00  2.160002160002160E+01  4.000000000000000E+00  4.999999999999660E-01  9.999982096498780E-01  9.999999999999560E-01  5.023352873604811E-01  5.590863245493331E+00  -1.765752522855116E+00
 9.999999999999480E-01  2.160002160002160E+01  5.000000000000000E+00  5.000000000000520E-01  9.999997915097820E-01  1.000000000000078E+00  5.471766516423050E-01  5.344399108281782E+00  -1.363693903839380E+00
 1.000000000000004E+00  2.160002160002160E+01  6.000000000000000E+00  5.000000000000060E-01  1.000000454233263E+00  1.000000000000014E+00  5.780785043448480E-01  4.905712900208930E+00  -8.899973719352960E-01
 9.999999999999880E-01  2.160002160002160E+01  7.000000000000000E+00  5.000000000000130E-01  1.000000881854277E+00  1.000000000000020E+00  5.748668609912210E-01  4.194863522276032E+00  -3.607114984943150E-01
 1.000000000000138E+00  2.376002376002376E+01  3.300000000000000E+00  5.499999999999190E-01  1.099994447053386E+00  1.099999999999914E+00  4.563912584581480E-01  5.669475433563644E+00  -2.257187376382489E+00
 1.000000000000040E+00  2.376002376002376E+01  4.400000000000000E+00  5.499999999999750E-01  1.099998021187359E+00  1.099999999999972E+00  5.027022664406140E-01  5.545868527312364E+00  -1.904168882334135E+00
 1.000000000000127E+00  2.376002376002376E+01  5.500000000000000E+00  5.499999999999000E-01  1.099999791763981E+00  1.099999999999870E+00  5.492284554139630E-01  5.306104605149947E+00  -1.460309460246981E+00
 9.999999999999856E-01  2.376002376002376E+01  6.600000000000000E+00  5.500000000000030E-01  1.100000558346527E+00  1.099999999999998E+00  5.823165459454200E-01  4.874077899046167E+00  -9.347587203721650E-01
 9.999999999999944E-01  2.376002376002376E+01  7.700000000000000E+00  5.499999999999970E-01  1.100001071744585E+00  1.099999999999991E+00  5.806806136541190E-01  4.164026251007842E+00  -3.434254215022670E-01
 9.999999999995715E-01  2.592002592002592E+01  3.600000000000000E+00  6.000000000003330E-01  1.199993876702689E+00  1.200000000000409E+00  4.559835928996890E-01  5.627369521253777E+00  -2.425596821597207E+00
 1.000000000000090E+00  2.592002592002592E+01  4.800000000000000E+00  5.999999999999300E-01  1.199997810056098E+00  1.199999999999914E+00  5.030835826657050E-01  5.508157419312812E+00  -2.040376678600915E+00
 1.000000000000088E+00  2.592002592002592E+01  6.000000000000000E+00  5.999999999999160E-01  1.199999789559193E+00  1.199999999999885E+00  5.512424722800650E-01  5.275025738883741E+00  -1.554475748318180E+00
 9.999999999999767E-01  2.592002592002592E+01  7.200000000000000E+00  6.000000000000160E-01  1.200000669739791E+00  1.200000000000018E+00  5.864985919127120E-01  4.849860091573887E+00  -9.763407492878760E-01
 1.000000000000025E+00  2.592002592002592E+01  8.400000000000000E+00  5.999999999999910E-01  1.200001278508778E+00  1.199999999999997E+00  5.864310841120430E-01  4.140765166262010E+00  -3.214068588942720E-01
 9.999999999999323E-01  2.808002808002808E+01  3.900000000000000E+00  6.500000000000260E-01  1.299993240574517E+00  1.300000000000008E+00  4.556310933072680E-01  5.591410690517511E+00  -2.592134036223250E+00
 1.000000000000075E+00  2.808002808002808E+01  5.200000000000000E+00  6.499999999999350E-01  1.299997573052096E+00  1.299999999999919E+00  5.034759980840610E-01  5.476441546783852E+00  -2.174704788277191E+00
 1.000000000000037E+00  2.808002808002808E+01  6.500000000000000E+00  6.499999999999880E-01  1.299999782903911E+00  1.300000000000000E+00  5.532173306857970E-01  5.249874635778965E+00  -1.646532389555662E+00
 1.000000000000001E+00  2.808002808002808E+01  7.800000000000000E+00  6.500000000000100E-01  1.300000786980448E+00  1.300000000000021E+00  5.906253677656510E-01  4.831773280017392E+00  -1.015102217343118E+00
 1.000000000000017E+00  2.808002808002808E+01  9.100000000000000E+00  6.499999999999840E-01  1.300001501462862E+00  1.299999999999979E+00  5.921237149667180E-01  4.123799420995388E+00  -2.950363968977180E-01
 9.999999999999898E-01  3.024003024003024E+01  4.200000000000000E+00  7.000000000000240E-01  1.399992532750539E+00  1.400000000000041E+00  4.553280646669200E-01  5.560595302407602E+00  -2.757069770271839E+00
 9.999999999998801E-01  3.024003024003024E+01  5.600000000000000E+00  7.000000000001100E-01  1.399997306535704E+00  1.400000000000136E+00  5.038767402535770E-01  5.449726258304654E+00  -2.307426023585145E+00
 9.999999999999556E-01  3.024003024003024E+01  7.000000000000000E+00  7.000000000000230E-01  1.399999769649003E+00  1.400000000000015E+00  5.551519326708010E-01  5.229656437319974E+00  -1.736762472088366E+00
 1.000000000000002E+00  3.024003024003024E+01  8.400000000000000E+00  6.999999999999970E-01  1.400000908550740E+00  1.399999999999995E+00  5.946975321945920E-01  4.818823608169828E+00  -1.051344863928612E+00
 1.000000000000023E+00  3.024003024003024E+01  9.800000000000001E+00  6.999999999999710E-01  1.400001739889599E+00  1.399999999999958E+00  5.977636587202730E-01  4.112141153742852E+00  -2.646365491043820E-01
 1.000000000000015E+00  3.240003240003240E+01  4.500000000000000E+00  7.500000000000250E-01  1.499991746423120E+00  1.500000000000061E+00  4.550694941500120E-01  5.534132809271371E+00  -2.920631279768156E+00
 9.999999999998519E-01  3.240003240003240E+01  6.000000000000000E+00  7.500000000001540E-01  1.499997006461067E+00  1.500000000000197E+00  5.042834344119720E-01  5.427228895815426E+00  -2.438769546864163E+00
 1.000000000000055E+00  3.240003240003240E+01  7.500000000000000E+00  7.499999999999331E-01  1.499999747487217E+00  1.499999999999907E+00  5.570454135270660E-01  5.213587722460888E+00  -1.825404978591534E+00
 9.999999999999600E-01  3.240003240003240E+01  9.000000000000000E+00  7.500000000000480E-01  1.500001032843694E+00  1.500000000000066E+00  5.987156651454990E-01  4.810228012216080E+00  -1.085325887578888E+00
 1.000000000000011E+00  3.240003240003240E+01  1.050000000000000E+01  7.499999999999950E-01  1.500001993036510E+00  1.499999999999998E+00  6.033558183557670E-01  4.105014012591192E+00  -2.304843104186060E-01
 1.000000000000040E+00  3.456003456003456E+01  4.800000000000000E+00  7.999999999999620E-01  1.599990873962536E+00  1.599999999999956E+00  4.548509556153690E-01  5.511390310649935E+00  -3.083011378954390E+00
 1.000000000000041E+00  3.456003456003457E+01  6.400000000000000E+00  7.999999999999839E-01  1.599996668384462E+00  1.600000000000001E+00  5.046940463366870E-01  5.408323542119881E+00  -2.568929925668033E+00
 1.000000000000109E+00  3.456003456003456E+01  8.000000000000000E+00  7.999999999999100E-01  1.599999713947955E+00  1.599999999999907E+00  5.588971086470420E-01  5.201041379972079E+00  -1.912663855320563E+00
 1.000000000000029E+00  3.456003456003456E+01  9.600000000000000E+00  7.999999999999500E-01  1.600001158157520E+00  1.599999999999923E+00  6.026802582489200E-01  4.805359106678834E+00  -1.117267060000364E+00
 9.999999999999751E-01  3.456003456003456E+01  1.120000000000000E+01  8.000000000000260E-01  1.600002260113565E+00  1.600000000000032E+00  6.089048833942730E-01  4.101798110609373E+00  -1.928203394190470E-01
 1.000000000000092E+00  3.672003672003672E+01  5.100000000000000E+00  8.499999999998830E-01  1.699989906940595E+00  1.699999999999844E+00  4.546685292607590E-01  5.491853967400033E+00  -3.244375190352050E+00
 1.000000000000005E+00  3.672003672003672E+01  6.800000000000000E+00  8.499999999999810E-01  1.699996287459539E+00  1.699999999999966E+00  5.051068341004610E-01  5.392502587703756E+00  -2.698073887449975E+00
 9.999999999998990E-01  3.672003672003672E+01  8.500000000000000E+00  8.500000000001040E-01  1.699999666389625E+00  1.700000000000122E+00  5.607065261661121E-01  5.191508278363362E+00  -1.998714780857642E+00
 1.000000000000101E+00  3.672003672003672E+01  1.020000000000000E+01  8.499999999998880E-01  1.700001282690384E+00  1.699999999999862E+00  6.065917070792179E-01  4.803706856218648E+00  -1.147361534775921E+00
 1.000000000000005E+00  3.672003672003672E+01  1.190000000000000E+01  8.499999999999900E-01  1.700002540291260E+00  1.699999999999984E+00  6.144153623055350E-01  4.101991765499799E+00  -1.518558293755510E-01
 1.000000000000115E+00  3.888003888003888E+01  5.400000000000000E+00  8.999999999998370E-01  1.799988836129913E+00  1.799999999999778E+00  4.545187337980580E-01  5.475101481403064E+00  -3.404865276092926E+00
 9.999999999999667E-01  3.888003888003888E+01  7.200000000000000E+00  9.000000000000600E-01  1.799995858424721E+00  1.800000000000090E+00  5.055203072291110E-01  5.379349332989812E+00  -2.826345456561665E+00
 1.000000000000004E+00  3.888003888003888E+01  9.000000000000000E+00  9.000000000000090E-01  1.799999601989720E+00  1.800000000000022E+00  5.624733242827050E-01  5.184569953845649E+00  -2.083710317083884E+00
 1.000000000000002E+00  3.888003888003888E+01  1.080000000000000E+01  9.000000000000160E-01  1.800001404533361E+00  1.800000000000034E+00  6.104503048614740E-01  4.804851256298415E+00  -1.175779033632026E+00
 9.999999999999645E-01  3.888003888003888E+01  1.260000000000000E+01  9.000000000000510E-01  1.800002832698125E+00  1.800000000000070E+00  6.198916119952330E-01  4.105184248075664E+00  -1.077777518220960E-01
 9.999999999998990E-01  4.104004104004104E+01  5.700000000000000E+00  9.500000000000990E-01  1.899987651489834E+00  1.900000000000102E+00  4.543984689951190E-01  5.460782044484253E+00  -3.564605604607972E+00
 1.000000000000085E+00  4.104004104004104E+01  7.600000000000000E+00  9.499999999998580E-01  1.899995375582375E+00  1.899999999999797E+00  5.059331920251821E-01  5.368518036275282E+00  -2.953869927297099E+00
 9.999999999999263E-01  4.104004104004104E+01  9.500000000000000E+00  9.500000000000990E-01  1.899999517733921E+00  1.900000000000128E+00  5.641972923608950E-01  5.179878729937712E+00  -2.167783895938447E+00
 1.000000000000050E+00  4.104004104004104E+01  1.140000000000000E+01  9.499999999999400E-01  1.900001521663198E+00  1.899999999999927E+00  6.142562373496200E-01  4.808442438386096E+00  -1.202669864145978E+00
 9.999999999999907E-01  4.104004104004105E+01  1.330000000000000E+01  9.500000000000030E-01  1.900003136418050E+00  1.899999999999997E+00  6.253378649766630E-01  4.111035956497186E+00  -6.075292742017100E-02
 9.999999999998628E-01  4.320004320004320E+01  6.000000000000000E+00  1.000000000000202E+00  1.999986342132674E+00  2.000000000000267E+00  4.543049668173970E-01  5.448601453445151E+00  -3.723704662502008E+00
 9.999999999998499E-01  4.320004320004320E+01  8.000000000000000E+00  1.000000000000201E+00  1.999994832778763E+00  2.000000000000252E+00  5.063444020430150E-01  5.359719109328629E+00  -3.080756982455719E+00
 9.999999999999591E-01  4.320004320004320E+01  1.000000000000000E+01  1.000000000000050E+00  1.999999410401692E+00  2.000000000000059E+00  5.658783350945390E-01  5.177142973270774E+00  -2.251052951349330E+00
 1.000000000000045E+00  4.320004320004320E+01  1.200000000000000E+01  9.999999999999450E-01  2.000001631935738E+00  1.999999999999935E+00  6.180095786831530E-01  4.814185905971874E+00  -1.228168078591075E+00
 9.999999999999969E-01  4.320004320004320E+01  1.400000000000000E+01  9.999999999999990E-01  2.000003450487768E+00  1.999999999999995E+00  6.307582547479060E-01  4.119263723551424E+00  -1.093123451936200E-02
 9.999999999998830E-01  4.184914787488837E+01  6.000000000000000E+00  1.100000000000136E+00  2.199983105412461E+00  2.200000000000143E+00  4.521361631691230E-01  5.427611742875607E+00  -4.045830162631892E+00
 9.999999999996974E-01  4.065279710044690E+01  6.000000000000000E+00  1.200000000000301E+00  2.399979068080476E+00  2.400000000000239E+00  4.500546605757330E-01  5.413134470696424E+00  -4.367779417228445E+00
 9.999999999999429E-01  3.958248571207802E+01  6.000000000000000E+00  1.300000000000010E+00  2.599974050761803E+00  2.599999999999946E+00  4.480615177218810E-01  5.403948183476435E+00  -4.689998531515181E+00
 9.999999999999778E-01  3.861667133284494E+01  6.000000000000000E+00  1.400000000000052E+00  2.799967838593364E+00  2.800000000000073E+00  4.461512242380780E-01  5.399111641982748E+00  -5.012859236853720E+00
 1.000000000000099E+00  3.773871381532883E+01  6.000000000000000E+00  1.499999999999809E+00  2.999960174812349E+00  2.999999999999766E+00  4.443151327331470E-01  5.397885702370199E+00  -5.336674425137207E+00
 1.000000000000046E+00  3.693551738373060E+01  6.000000000000000E+00  1.599999999999863E+00  3.199950753152022E+00  3.199999999999800E+00  4.425433727006960E-01  5.399680545781723E+00  -5.661709876670150E+00
 9.999999999998028E-01  3.619660795581009E+01  6.000000000000000E+00  1.700000000000557E+00  3.399939208893703E+00  3.400000000000779E+00  4.408259252370760E-01  5.404018944803416E+00  -5.988193273372328E+00
 9.999999999999152E-01  3.551348938385635E+01  6.000000000000000E+00  1.800000000000182E+00  3.599925108420255E+00  3.600000000000211E+00  4.391532294022230E-01  5.410510031900705E+00  -6.316321215271126E+00
 9.999999999999283E-01  3.487918384611953E+01  6.000000000000000E+00  1.900000000000225E+00  3.799907937107404E+00  3.800000000000314E+00  4.375165287297800E-01  5.418830144187995E+00  -6.646264736291536E+00
 1.000000000000026E+00  3.428789701040748E+01  6.000000000000000E+00  2.000000000000027E+00  3.999887085394331E+00  4.000000000000107E+00  4.359080784258850E-01  5.428708549050741E+00  -6.978173671622335E+00
 1.000000000000130E+00  4.184914787488836E+01  8.000000000000000E+00  1.099999999999868E+00  2.199993451380210E+00  2.199999999999879E+00  5.032750089063660E-01  5.341004104600949E+00  -3.342704561588560E+00
 9.999999999999234E-01  4.065279710045378E+01  8.000000000000000E+00  1.200000000000152E+00  2.399991657451139E+00  2.400000000000212E+00  5.005456051962730E-01  5.329336054974312E+00  -3.604527291050684E+00
 1.000000000000092E+00  3.958248571208454E+01  8.000000000000000E+00  1.299999999999809E+00  2.599989344792095E+00  2.599999999999738E+00  4.981007057638080E-01  5.323415937493515E+00  -3.866716689196314E+00
 9.999999999999467E-01  3.861667133285115E+01  8.000000000000000E+00  1.400000000000137E+00  2.799986384881262E+00  2.800000000000199E+00  4.958935215154260E-01  5.322241950717973E+00  -4.129677079656158E+00
 9.999999999999671E-01  3.773871381532883E+01  8.000000000000000E+00  1.499999999999952E+00  2.999982622098883E+00  2.999999999999855E+00  4.938844861299450E-01  5.325025819298715E+00  -4.393746068035286E+00
 9.999999999999956E-01  3.693551738373060E+01  8.000000000000000E+00  1.599999999999995E+00  3.199977867945910E+00  3.199999999999983E+00  4.920399945686690E-01  5.331136112143496E+00  -4.659209260927216E+00
 9.999999999999876E-01  3.619660795580462E+01  8.000000000000000E+00  1.700000000000116E+00  3.399971894055461E+00  3.400000000000211E+00  4.903313738116230E-01  5.340058844559892E+00  -4.926311045010312E+00
 1.000000000000136E+00  3.551348938384059E+01  8.000000000000000E+00  1.799999999999782E+00  3.599964423789964E+00  3.599999999999809E+00  4.887340600004720E-01  5.351369482340783E+00  -5.195262610843154E+00
 1.000000000000002E+00  3.487918384610938E+01  8.000000000000000E+00  1.900000000000115E+00  3.799955122168612E+00  3.800000000000233E+00  4.872269455635160E-01  5.364712670815968E+00  -5.466248011366646E+00
 1.000000000000126E+00  3.428789701040748E+01  8.000000000000000E+00  1.999999999999575E+00  3.999943583839487E+00  3.999999999999402E+00  4.857918613204210E-01  5.379787321661335E+00  -5.739428793838225E+00
 1.000000000000075E+00  4.184914787488836E+01  1.000000000000000E+01  1.099999999999918E+00  2.199999103813765E+00  2.199999999999918E+00  5.638414350213670E-01  5.164535315303168E+00  -2.429663614716665E+00
 1.000000000000100E+00  4.065279710045791E+01  1.000000000000000E+01  1.199999999999846E+00  2.399998630454999E+00  2.399999999999812E+00  5.623413667250250E-01  5.159812330720374E+00  -2.607887890451585E+00
 9.999999999999454E-01  3.958248571208846E+01  1.000000000000000E+01  1.300000000000139E+00  2.599997940234894E+00  2.600000000000207E+00  5.613085226430420E-01  5.161702612678615E+00  -2.786214189768961E+00
 9.999999999999356E-01  3.861667133283997E+01  1.000000000000000E+01  1.400000000000055E+00  2.799996972619367E+00  2.800000000000020E+00  5.606855908793460E-01  5.169238686755770E+00  -2.965048825488796E+00
 1.000000000000022E+00  3.773871381532883E+01  1.000000000000000E+01  1.499999999999885E+00  2.999995653824595E+00  2.999999999999803E+00  5.604243904041680E-01  5.181670387460357E+00  -3.144737124565596E+00
 9.999999999999496E-01  3.693551738373060E+01  1.000000000000000E+01  1.600000000000073E+00  3.199993893119781E+00  3.200000000000065E+00  5.604834739721640E-01  5.198405845790179E+00  -3.325578669363131E+00
 9.999999999999258E-01  3.619660795581445E+01  1.000000000000000E+01  1.700000000000164E+00  3.399991577921684E+00  3.400000000000202E+00  5.608262440256711E-01  5.218969831840879E+00  -3.507838578377828E+00
 9.999999999998987E-01  3.551348938384374E+01  1.000000000000000E+01  1.800000000000220E+00  3.599988567257860E+00  3.600000000000258E+00  5.614194156136910E-01  5.242973271008872E+00  -3.691756038600248E+00
 9.999999999999440E-01  3.487918384611547E+01  1.000000000000000E+01  1.900000000000138E+00  3.799984683016470E+00  3.800000000000170E+00  5.622317189181680E-01  5.270090073254175E+00  -3.877550874462017E+00
 9.999999999999836E-01  3.428789701040748E+01  1.000000000000000E+01  2.000000000000110E+00  3.999979698185708E+00  4.000000000000187E+00  5.632327766460070E-01  5.300038803401219E+00  -4.065428665467649E+00
 1.000000000000010E+00  4.184914787488837E+01  1.200000000000000E+01  1.100000000000010E+00  2.200001910658076E+00  2.200000000000031E+00  6.175963881346820E-01  4.804166812139145E+00  -1.298721099230391E+00
 1.000000000000040E+00  4.065279710046066E+01  1.200000000000000E+01  1.199999999999933E+00  2.400002170508415E+00  2.399999999999914E+00  6.180755830056890E-01  4.802905906597901E+00  -1.367502122596551E+00
 9.999999999999638E-01  3.958248571209107E+01  1.200000000000000E+01  1.300000000000046E+00  2.600002399387285E+00  2.600000000000045E+00  6.194011978956629E-01  4.809236722634263E+00  -1.434897308824178E+00
 1.000000000000052E+00  3.861667133284494E+01  1.200000000000000E+01  1.399999999999896E+00  2.800002584667057E+00  2.799999999999865E+00  6.215492834369331E-01  4.822323199012910E+00  -1.501200147945651E+00
 9.999999999999927E-01  3.773871381531696E+01  1.200000000000000E+01  1.500000000000036E+00  3.000002713289054E+00  3.000000000000061E+00  6.245162774231270E-01  4.841579797528327E+00  -1.566630061065915E+00
 1.000000000000023E+00  3.693551738373060E+01  1.200000000000000E+01  1.599999999999933E+00  3.200002771949276E+00  3.199999999999903E+00  6.283190348956430E-01  4.866621322538053E+00  -1.631344453987518E+00
 9.999999999999398E-01  3.619660795581009E+01  1.200000000000000E+01  1.700000000000117E+00  3.400002747445855E+00  3.400000000000132E+00  6.329965404612840E-01  4.897232818894622E+00  -1.695445835607561E+00
 1.000000000000017E+00  3.551348938384584E+01  1.200000000000000E+01  1.799999999999953E+00  3.600002627310762E+00  3.599999999999936E+00  6.386136214410230E-01  4.933354075936921E+00  -1.758984722242021E+00
 9.999999999999896E-01  3.487918384611953E+01  1.200000000000000E+01  1.900000000000041E+00  3.800002400976170E+00  3.800000000000062E+00  6.452673474010840E-01  4.975075345042952E+00  -1.821958286094626E+00
 9.999999999999578E-01  3.428789701040748E+01  1.200000000000000E+01  2.000000000000067E+00  4.000002061986015E+00  4.000000000000050E+00  6.530973064040430E-01  5.022640849685065E+00  -1.884303804698659E+00
 9.999999999999971E-01  4.184914787488836E+01  1.400000000000000E+01  1.100000000000013E+00  2.200004238001653E+00  2.200000000000023E+00  6.281735495464630E-01  4.085408737990925E+00  5.070116869994700E-02
 9.999999999999833E-01  4.065279710046264E+01  1.400000000000000E+01  1.200000000000013E+00  2.400005114964074E+00  2.400000000000006E+00  6.262450551573980E-01  4.057591537491485E+00  1.160470409987700E-01
 1.000000000000018E+00  3.958248571209293E+01  1.400000000000000E+01  1.299999999999971E+00  2.600006086030068E+00  2.599999999999965E+00  6.248299271851070E-01  4.034178377509490E+00  1.847664279410460E-01
 1.000000000000016E+00  3.861667133283785E+01  1.400000000000000E+01  1.399999999999962E+00  2.800007156547257E+00  2.799999999999947E+00  6.237948916131080E-01  4.013816830863055E+00  2.566057507016980E-01
 9.999999999999807E-01  3.773871381531865E+01  1.400000000000000E+01  1.500000000000032E+00  3.000008332359835E+00  3.000000000000035E+00  6.230132693274300E-01  3.995364470185596E+00  3.313737586320010E-01
 9.999999999999800E-01  3.693551738373061E+01  1.400000000000000E+01  1.600000000000025E+00  3.200009619522788E+00  3.200000000000018E+00  6.223645019747540E-01  3.977852759571323E+00  4.089229591871490E-01
 9.999999999999751E-01  3.619660795580697E+01  1.400000000000000E+01  1.700000000000047E+00  3.400011023938563E+00  3.400000000000052E+00  6.217359670436110E-01  3.960475106489281E+00  4.891347724294870E-01
 9.999999999999911E-01  3.551348938384735E+01  1.400000000000000E+01  1.800000000000033E+00  3.600012550955615E+00  3.600000000000050E+00  6.210266163435950E-01  3.942589644718558E+00  5.719075464051400E-01
 9.999999999999962E-01  3.487918384611373E+01  1.400000000000000E+01  1.900000000000023E+00  3.800014204994041E+00  3.800000000000039E+00  6.201515445187750E-01  3.923727163229467E+00  6.571471321020250E-01
 1.000000000000018E+00  3.428789701040748E+01  1.400000000000000E+01  1.999999999999937E+00  4.000015989271452E+00  3.999999999999909E+00  6.190462252767420E-01  3.903594843422727E+00  7.447600022456470E-01
 1.499999999999979E+00  4.838709677419355E+01  6.000000000000000E+00  2.000000000000112E+00  4.999803516960415E+00  5.000000000000238E+00  2.302748246845720E-01  4.519545397297026E+00  -6.799164217575678E+00
 1.499999999999997E+00  4.838709677420331E+01  8.000000000000000E+00  2.000000000000029E+00  4.999901497201766E+00  5.000000000000066E+00  2.468116762457360E-01  4.473545242858186E+00  -6.053904935149572E+00
 1.499999999999865E+00  4.838709677418574E+01  1.000000000000000E+01  2.000000000000214E+00  4.999967242065134E+00  5.000000000000266E+00  2.727448187896380E-01  4.411992442858985E+00  -5.059360341277501E+00
 1.499999999999916E+00  4.838709677419355E+01  1.200000000000000E+01  2.000000000000146E+00  5.000000548412824E+00  5.000000000000196E+00  3.113694313543950E-01  4.325161870105333E+00  -3.788769763068007E+00
 1.499999999999885E+00  4.838709677419912E+01  1.400000000000000E+01  2.000000000000193E+00  5.000036951308908E+00  5.000000000000253E+00  3.602427791192010E-01  4.142959602466962E+00  -2.205324186105239E+00
 1.499999999999935E+00  4.922152104148601E+01  6.000000000000000E+00  1.900000000000142E+00  4.749844612013766E+00  4.750000000000231E+00  2.317766932574060E-01  4.516964994807641E+00  -6.483901580469777E+00
 1.500000000000073E+00  5.011665332183563E+01  6.000000000000000E+00  1.799999999999927E+00  4.499877432529677E+00  4.499999999999949E+00  2.332601808160660E-01  4.516046651400383E+00  -6.169888530176500E+00
 1.500000000000045E+00  5.108067057956016E+01  6.000000000000000E+00  1.700000000000081E+00  4.249903454421657E+00  4.250000000000280E+00  2.347403009483290E-01  4.517036876546000E+00  -5.856944611665620E+00
 1.500000000000244E+00  5.212341992012482E+01  6.000000000000000E+00  1.599999999999653E+00  3.999923893734787E+00  3.999999999999523E+00  2.362310265673640E-01  4.520241550930254E+00  -5.544870042470280E+00
 1.499999999999882E+00  5.325689111120019E+01  6.000000000000000E+00  1.500000000000185E+00  3.749939761629503E+00  3.750000000000285E+00  2.377460515791410E-01  4.526038722769033E+00  -5.233438813831603E+00
 1.499999999999825E+00  5.449586518274647E+01  6.000000000000000E+00  1.400000000000210E+00  3.499951903854479E+00  3.500000000000280E+00  2.392994520117050E-01  4.534897286227359E+00  -4.922390723254290E+00
 1.499999999999873E+00  5.585882289987183E+01  6.000000000000000E+00  1.300000000000114E+00  3.249961030193674E+00  3.250000000000119E+00  2.409063013884050E-01  4.547403562948838E+00  -4.611421586373881E+00
 1.499999999999965E+00  5.736924684662319E+01  6.000000000000000E+00  1.200000000000085E+00  2.999967737100699E+00  3.000000000000171E+00  2.425832900380240E-01  4.564299258693889E+00  -4.300170666765625E+00
 1.499999999999815E+00  5.905753763564737E+01  6.000000000000000E+00  1.100000000000134E+00  2.749972525463294E+00  2.750000000000132E+00  2.443493900905140E-01  4.586536557082213E+00  -3.988203960586197E+00
 1.499999999999788E+00  6.096392176912434E+01  6.000000000000000E+00  1.000000000000118E+00  2.499975814675715E+00  2.500000000000083E+00  2.462265964307210E-01  4.615360053642112E+00  -3.674991272749902E+00
 1.499999999999926E+00  4.922152104152639E+01  8.000000000000000E+00  1.900000000000059E+00  4.749928450820487E+00  4.750000000000006E+00  2.485132773429250E-01  4.468815384083027E+00  -5.770716923428128E+00
 1.500000000000031E+00  5.011665332183563E+01  8.000000000000000E+00  1.799999999999952E+00  4.499949364641607E+00  4.499999999999936E+00  2.502538366579580E-01  4.465730592716715E+00  -5.489181110341628E+00
 1.499999999999865E+00  5.108067057959277E+01  8.000000000000000E+00  1.700000000000222E+00  4.249965304315037E+00  4.250000000000326E+00  2.520413742326330E-01  4.464568919409071E+00  -5.209141638446415E+00
 1.500000000000123E+00  5.212341992012482E+01  8.000000000000000E+00  1.599999999999794E+00  3.999977175841811E+00  3.999999999999683E+00  2.538857187433290E-01  4.465663779004823E+00  -4.930418166020058E+00
 1.500000000000128E+00  5.325689111120019E+01  8.000000000000000E+00  1.499999999999855E+00  3.749985747700191E+00  3.749999999999830E+00  2.557988629142700E-01  4.469418696049212E+00  -4.652800784359973E+00
 1.500000000000212E+00  5.449586518275884E+01  8.000000000000000E+00  1.399999999999752E+00  3.499991670143059E+00  3.499999999999677E+00  2.577954048598490E-01  4.476327306160213E+00  -4.376043459636742E+00
 1.500000000000038E+00  5.585882289988484E+01  8.000000000000000E+00  1.299999999999968E+00  3.249995491988086E+00  3.249999999999970E+00  2.598931097654200E-01  4.487000983517471E+00  -4.099855425037103E+00
 1.499999999999940E+00  5.736924684663690E+01  8.000000000000000E+00  1.200000000000057E+00  2.999997675163864E+00  3.000000000000071E+00  2.621136407830310E-01  4.502207799125548E+00  -3.823889675443462E+00
 1.499999999999986E+00  5.905753763566190E+01  8.000000000000000E+00  1.099999999999962E+00  2.749998607239496E+00  2.749999999999889E+00  2.644835301839750E-01  4.522928780504664E+00  -3.547727279232991E+00
 1.499999999999981E+00  6.096392176913982E+01  8.000000000000000E+00  1.000000000000015E+00  2.499998612100421E+00  2.500000000000019E+00  2.670354972031030E-01  4.550441441663753E+00  -3.270855497402550E+00
 1.499999999999905E+00  4.922152104150216E+01  1.000000000000000E+01  1.900000000000205E+00  4.749984445215364E+00  4.750000000000331E+00  2.743990607511630E-01  4.401858593773365E+00  -4.821698609846781E+00
 1.500000000000060E+00  5.011665332183563E+01  1.000000000000000E+01  1.799999999999852E+00  4.499997027481554E+00  4.499999999999739E+00  2.761005949067730E-01  4.393573735334597E+00  -4.586109374512223E+00
 1.500000000000123E+00  5.108067057956016E+01  1.000000000000000E+01  1.699999999999852E+00  4.250005894836082E+00  4.249999999999839E+00  2.778642169633410E-01  4.387438870747673E+00  -4.352420923782489E+00
 1.499999999999973E+00  5.212341992012482E+01  1.000000000000000E+01  1.599999999999995E+00  4.000011796432556E+00  3.999999999999944E+00  2.797070562047980E-01  4.383809560473601E+00  -4.120439090140112E+00
 1.500000000000029E+00  5.325689111120018E+01  1.000000000000000E+01  1.499999999999978E+00  3.750015351974188E+00  3.749999999999988E+00  2.816489771171960E-01  4.383110720763296E+00  -3.889942642955364E+00
 1.499999999999927E+00  5.449586518273657E+01  1.000000000000000E+01  1.400000000000078E+00  3.500017074345295E+00  3.500000000000093E+00  2.837131155441870E-01  4.385856787181821E+00  -3.660677225001590E+00
 1.500000000000071E+00  5.585882289989264E+01  1.000000000000000E+01  1.299999999999988E+00  3.250017388285235E+00  3.250000000000062E+00  2.859265951108730E-01  4.392679632063646E+00  -3.432347279415586E+00
 1.499999999999952E+00  5.736924684661222E+01  1.000000000000000E+01  1.200000000000073E+00  3.000016645764916E+00  3.000000000000125E+00  2.883214897886280E-01  4.404367969109478E+00  -3.204605147129307E+00
 1.500000000000130E+00  5.905753763563574E+01  1.000000000000000E+01  1.099999999999914E+00  2.750015138610639E+00  2.749999999999928E+00  2.909361303471160E-01  4.421924262496804E+00  -2.977036086513097E+00
 1.500000000000119E+00  6.096392176911195E+01  1.000000000000000E+01  9.999999999998760E-01  2.500013108830494E+00  2.499999999999809E+00  2.938169044979840E-01  4.446649189147288E+00  -2.749137256991940E+00
 1.500000000000066E+00  4.922152104150620E+01  1.200000000000000E+01  1.899999999999860E+00  4.750011130678245E+00  4.749999999999776E+00  3.116744889970750E-01  4.303614216662931E+00  -3.614460591423925E+00
 1.499999999999894E+00  5.011665332183563E+01  1.200000000000000E+01  1.800000000000193E+00  4.500018438543768E+00  4.500000000000292E+00  3.121268650880160E-01  4.284775449841474E+00  -3.442197204854224E+00
 1.500000000000087E+00  5.108067057958190E+01  1.200000000000000E+01  1.699999999999872E+00  4.250023142133169E+00  4.249999999999829E+00  3.127468090382120E-01  4.268935299406906E+00  -3.271787666917722E+00
 1.500000000000051E+00  5.212341992012482E+01  1.200000000000000E+01  1.599999999999860E+00  4.000025785542434E+00  3.999999999999731E+00  3.135565135727680E-01  4.256432436266650E+00  -3.103022929351574E+00
 1.500000000000037E+00  5.325689111120019E+01  1.200000000000000E+01  1.500000000000003E+00  3.750026813202572E+00  3.750000000000064E+00  3.145807554434320E-01  4.247671084052412E+00  -2.935672273884214E+00
 1.500000000000042E+00  5.449586518274647E+01  1.200000000000000E+01  1.399999999999948E+00  3.500026590262979E+00  3.499999999999929E+00  3.158477097068300E-01  4.243142847210433E+00  -2.769477296597645E+00
 1.499999999999964E+00  5.585882289989784E+01  1.200000000000000E+01  1.300000000000027E+00  3.250025418427718E+00  3.250000000000020E+00  3.173899872016380E-01  4.243456137588883E+00  -2.604143920493841E+00
 1.500000000000078E+00  5.736924684662319E+01  1.200000000000000E+01  1.199999999999908E+00  3.000023548316646E+00  2.999999999999864E+00  3.192459744185190E-01  4.249376956091269E+00  -2.439331656516236E+00
 1.499999999999962E+00  5.905753763564737E+01  1.200000000000000E+01  1.099999999999997E+00  2.750021189165722E+00  2.749999999999951E+00  3.214615993912220E-01  4.261887097919170E+00  -2.274638910246516E+00
 1.499999999999937E+00  6.096392176909337E+01  1.200000000000000E+01  1.000000000000063E+00  2.500018516473371E+00  2.500000000000095E+00  3.240927180754240E-01  4.282269913125622E+00  -2.109582432377219E+00
 1.499999999999978E+00  4.922152104150909E+01  1.400000000000000E+01  1.900000000000053E+00  4.750038373664351E+00  4.750000000000091E+00  3.567166475794610E-01  4.104054250166344E+00  -2.118863139557313E+00
 1.499999999999989E+00  5.011665332183563E+01  1.400000000000000E+01  1.800000000000011E+00  4.500038648301474E+00  4.500000000000007E+00  3.538685282289160E-01  4.070662312504802E+00  -2.032998548553570E+00
 1.499999999999972E+00  5.108067057957879E+01  1.400000000000000E+01  1.700000000000016E+00  4.250037987723397E+00  4.249999999999993E+00  3.516431478946920E-01  4.042599207166968E+00  -1.947648466622389E+00
 1.500000000000057E+00  5.212341992012482E+01  1.400000000000000E+01  1.599999999999922E+00  4.000036575675479E+00  3.999999999999896E+00  3.500043921724350E-01  4.019834563180456E+00  -1.862704096980139E+00
 1.500000000000011E+00  5.325689111120018E+01  1.400000000000000E+01  1.500000000000000E+00  3.750034571978999E+00  3.750000000000016E+00  3.489316861620280E-01  4.002481876631007E+00  -1.778027160000607E+00
 1.500000000000038E+00  5.449586518275353E+01  1.400000000000000E+01  1.399999999999983E+00  3.500032116374666E+00  3.500000000000011E+00  3.484179611290440E-01  3.990801672085774E+00  -1.693445401367722E+00
 1.499999999999988E+00  5.585882289990155E+01  1.400000000000000E+01  1.299999999999966E+00  3.250029331610447E+00  3.249999999999900E+00  3.484687657746630E-01  3.985217644989517E+00  -1.608745890651219E+00
 1.500000000000027E+00  5.736924684663103E+01  1.400000000000000E+01  1.199999999999976E+00  3.000026325952216E+00  2.999999999999972E+00  3.491023230589990E-01  3.986347804261408E+00  -1.523665437453494E+00
 1.500000000000032E+00  5.905753763565567E+01  1.400000000000000E+01  1.099999999999975E+00  2.750023195253338E+00  2.749999999999972E+00  3.503505024957680E-01  3.995055607426924E+00  -1.437877001315147E+00
 1.499999999999944E+00  6.096392176910663E+01  1.400000000000000E+01  1.000000000000035E+00  2.500020024682233E+00  2.500000000000031E+00  3.522608323059120E-01  4.012530542392788E+00  -1.350970262649234E+00
 1.500000000000205E+00  6.096392176912434E+01  6.000000000000000E+00  8.999999999998610E-01  2.249979492462744E+00  2.249999999999837E+00  2.492122096881470E-01  4.647605894113996E+00  -3.335751173539450E+00
 1.500000000000226E+00  6.096392176912434E+01  6.000000000000000E+00  7.999999999998640E-01  1.999982235415030E+00  1.999999999999841E+00  2.527576276262670E-01  4.689177966060138E+00  -2.994467257089666E+00
 1.500000000000012E+00  6.096392176912434E+01  6.000000000000000E+00  7.000000000000230E-01  1.749984303362382E+00  1.750000000000066E+00  2.570394548017960E-01  4.742965898169690E+00  -2.650392241636573E+00
 1.499999999999919E+00  6.096392176912434E+01  6.000000000000000E+00  6.000000000000240E-01  1.499985923995210E+00  1.500000000000011E+00  2.623310160276360E-01  4.813229689586665E+00  -2.302537387077419E+00
 1.499999999999927E+00  6.096392176912434E+01  6.000000000000000E+00  5.000000000000689E-01  1.249987299572360E+00  1.250000000000136E+00  2.690810586786080E-01  4.906588350240331E+00  -1.949557198668132E+00
 1.500000000000005E+00  6.096392176912434E+01  6.000000000000000E+00  4.000000000000220E-01  9.999886187482510E-01  1.000000000000057E+00  2.780891101858430E-01  5.034077907829258E+00  -1.589549296554293E+00
 1.500000000000017E+00  6.096392176913982E+01  8.000000000000000E+00  8.999999999999730E-01  2.249999574317448E+00  2.249999999999948E+00  2.716881486407610E-01  4.575788969961552E+00  -2.949254420581348E+00
 1.499999999999983E+00  6.096392176913982E+01  8.000000000000000E+00  8.000000000000050E-01  1.999999907857312E+00  1.999999999999999E+00  2.771247457651920E-01  4.609179176509104E+00  -2.627246985223688E+00
 1.499999999999711E+00  6.096392176913982E+01  8.000000000000000E+00  7.000000000001581E-01  1.749999844883421E+00  1.750000000000193E+00  2.836054756117320E-01  4.653025576857795E+00  -2.304368005699033E+00
 1.499999999999813E+00  6.096392176913982E+01  8.000000000000000E+00  6.000000000000820E-01  1.499999580401450E+00  1.500000000000093E+00  2.915241320544480E-01  4.710806636935959E+00  -1.980022363489222E+00
 1.500000000000059E+00  6.096392176913982E+01  8.000000000000000E+00  4.999999999999590E-01  1.249999278471805E+00  1.249999999999927E+00  3.015109718211100E-01  4.787747907757227E+00  -1.653437344325854E+00
 1.499999999999868E+00  6.096392176913982E+01  8.000000000000000E+00  4.000000000000380E-01  9.999990780200250E-01  1.000000000000042E+00  3.146530222723310E-01  4.892115649515111E+00  -1.323596316700334E+00
 1.500000000000060E+00  6.096392176911195E+01  1.000000000000000E+01  8.999999999999470E-01  2.250011646487531E+00  2.249999999999922E+00  2.998206072203490E-01  4.459551896613931E+00  -2.452240628675867E+00
 1.500000000000166E+00  6.096392176911195E+01  1.000000000000000E+01  7.999999999999030E-01  2.000009913738071E+00  1.999999999999890E+00  3.067590398818470E-01  4.477992304494860E+00  -2.157012905838597E+00
 1.500000000000000E+00  6.096392176911195E+01  1.000000000000000E+01  7.000000000000020E-01  1.750008078111040E+00  1.750000000000005E+00  3.149221678014100E-01  4.503393160503800E+00  -1.863367718012543E+00
 1.500000000000199E+00  6.096392176911195E+01  1.000000000000000E+01  5.999999999998940E-01  1.500006274156430E+00  1.499999999999854E+00  3.247345436048330E-01  4.537589491103813E+00  -1.571232430946218E+00
 1.499999999999996E+00  6.096392176911195E+01  1.000000000000000E+01  4.999999999999940E-01  1.250004607434966E+00  1.249999999999983E+00  3.368442730318870E-01  4.582867486026202E+00  -1.280591268790579E+00
 1.499999999999950E+00  6.096392176911195E+01  1.000000000000000E+01  4.000000000000140E-01  1.000003156494826E+00  1.000000000000015E+00  3.522930664793360E-01  4.641676813802111E+00  -9.915987497427440E-01
 1.499999999999884E+00  6.096392176909337E+01  1.200000000000000E+01  9.000000000000690E-01  2.250015855256466E+00  2.250000000000068E+00  3.305146210759950E-01  4.273084334338222E+00  -1.845439595709544E+00
 1.499999999999914E+00  6.096392176909337E+01  1.200000000000000E+01  8.000000000000850E-01  2.000013162038276E+00  2.000000000000144E+00  3.377642472616910E-01  4.264881441993854E+00  -1.585574994431074E+00
 1.499999999999888E+00  6.096392176909337E+01  1.200000000000000E+01  7.000000000000590E-01  1.750010548374364E+00  1.750000000000069E+00  3.460604565507360E-01  4.257305013485946E+00  -1.330370426519131E+00
 1.500000000000048E+00  6.096392176909337E+01  1.200000000000000E+01  5.999999999999750E-01  1.500008102664132E+00  1.499999999999966E+00  3.556943992805510E-01  4.249296362183603E+00  -1.080400177294592E+00
 1.500000000000053E+00  6.096392176909337E+01  1.200000000000000E+01  4.999999999999730E-01  1.250005893985750E+00  1.249999999999959E+00  3.670507492479080E-01  4.238133103531102E+00  -8.365835823091931E-01
 1.499999999999962E+00  6.096392176909337E+01  1.200000000000000E+01  4.000000000000180E-01  1.000003975014799E+00  1.000000000000030E+00  3.806146796963430E-01  4.216895550586354E+00  -6.005068687411960E-01
 1.499999999999922E+00  6.096392176910663E+01  1.400000000000000E+01  9.000000000000640E-01  2.250017033702616E+00  2.250000000000090E+00  3.569945569306160E-01  3.965844852893297E+00  -1.129304315710836E+00
 1.499999999999957E+00  6.096392176910663E+01  1.400000000000000E+01  8.000000000000230E-01  2.000014076274983E+00  2.000000000000023E+00  3.620772763286050E-01  3.913325947808213E+00  -9.150336069735960E-01
 1.499999999999997E+00  6.096392176910663E+01  1.400000000000000E+01  7.000000000000069E-01  1.750011239735690E+00  1.750000000000015E+00  3.675600670323510E-01  3.852327136097185E+00  -7.090502742305480E-01
 1.499999999999962E+00  6.096392176910663E+01  1.400000000000000E+01  6.000000000000140E-01  1.500008597677859E+00  1.500000000000012E+00  3.734739356861480E-01  3.778366171118268E+00  -5.126152236937150E-01
 1.499999999999987E+00  6.096392176910663E+01  1.400000000000000E+01  5.000000000000010E-01  1.250006212662875E+00  1.249999999999996E+00  3.797921520760590E-01  3.683499617384590E+00  -3.275949912111120E-01
 1.499999999999954E+00  6.096392176910663E+01  1.400000000000000E+01  4.000000000000130E-01  1.000004138814956E+00  1.000000000000014E+00  3.863456058869880E-01  3.552808036209029E+00  -1.569128915416820E-01
 2.000000000000127E+00  5.569906600329863E+01  6.000000000000000E+00  1.999999999999707E+00  5.998395769564587E+00  5.999999999999375E+00  1.473961657320270E-01  4.004840236217977E+00  -6.496239831445106E+00
 2.000000000000057E+00  5.569906600329863E+01  8.000000000000000E+00  1.999999999999934E+00  5.999247298996488E+00  5.999999999999916E+00  1.503030393550660E-01  3.955635168728861E+00  -5.906248405869591E+00
 2.000000000000018E+00  5.569906600336068E+01  1.000000000000000E+01  1.999999999999920E+00  6.000215439994234E+00  5.999999999999797E+00  1.605455443037180E-01  3.889556480136804E+00  -5.100980515078081E+00
 1.999999999999935E+00  5.569906600332449E+01  1.200000000000000E+01  2.000000000000151E+00  6.000870999310969E+00  6.000000000000322E+00  1.806872604438500E-01  3.805113382890782E+00  -4.062679538330807E+00
 2.000000000000039E+00  5.569906600329863E+01  1.400000000000000E+01  1.999999999999975E+00  6.000857553270181E+00  6.000000000000003E+00  2.109087574691810E-01  3.662954604113838E+00  -2.766888279514115E+00
 2.000000000000101E+00  5.665958348497370E+01  6.000000000000000E+00  1.899999999999817E+00  5.698680292173154E+00  5.699999999999643E+00  1.484112616971160E-01  4.006436678389323E+00  -6.200352663483076E+00
 1.999999999999812E+00  5.768998281223821E+01  6.000000000000000E+00  1.800000000000281E+00  5.398919822494447E+00  5.400000000000504E+00  1.494541645681840E-01  4.009628232272992E+00  -5.905236547221909E+00
 1.999999999999779E+00  5.879967660351915E+01  6.000000000000000E+00  1.700000000000268E+00  5.099120099006220E+00  5.100000000000429E+00  1.505213245269570E-01  4.014683251616903E+00  -5.610736382031661E+00
 1.999999999999874E+00  5.999999999994000E+01  6.000000000000000E+00  1.600000000000117E+00  4.799286362358623E+00  4.800000000000150E+00  1.516127083345420E-01  4.021923199299469E+00  -5.316667871363887E+00
 2.000000000000129E+00  6.130475459143513E+01  6.000000000000000E+00  1.499999999999876E+00  4.499423334008964E+00  4.499999999999822E+00  1.527312302235410E-01  4.031737271977512E+00  -5.022813375961583E+00
 1.999999999999809E+00  6.273095502891240E+01  6.000000000000000E+00  1.400000000000218E+00  4.199535225103523E+00  4.200000000000386E+00  1.538823718548100E-01  4.044602240808027E+00  -4.728915879680656E+00
 1.999999999999886E+00  6.429987478040752E+01  6.000000000000000E+00  1.300000000000149E+00  3.899625762915967E+00  3.900000000000299E+00  1.550740324926930E-01  4.061109814319450E+00  -4.434670551287681E+00
 2.000000000000214E+00  6.603854497782493E+01  6.000000000000000E+00  1.199999999999786E+00  3.599698225500948E+00  3.599999999999614E+00  1.563166115783100E-01  4.082005146388170E+00  -4.139713112212632E+00
 2.000000000000130E+00  6.798196019308726E+01  6.000000000000000E+00  1.099999999999940E+00  3.299755478249860E+00  3.299999999999963E+00  1.576233255743070E-01  4.108242357163206E+00  -3.843603765446848E+00
 2.000000000000030E+00  7.017642571705531E+01  6.000000000000000E+00  1.000000000000003E+00  2.999800008049988E+00  3.000000000000039E+00  1.590107822503800E-01  4.141066888693750E+00  -3.545804692977300E+00
 2.000000000000211E+00  5.665958348505931E+01  1.000000000000000E+01  1.899999999999695E+00  5.700261558545157E+00  5.699999999999486E+00  1.623899847029620E-01  3.884025850399300E+00  -4.861708816708527E+00
 2.000000000000237E+00  5.768998281231587E+01  1.000000000000000E+01  1.799999999999779E+00  5.400286260717074E+00  5.399999999999763E+00  1.642643895212740E-01  3.880358327235999E+00  -4.624474318692240E+00
 2.000000000000266E+00  5.879967660355372E+01  1.000000000000000E+01  1.699999999999831E+00  5.100294613181224E+00  5.099999999999945E+00  1.661799177957180E-01  3.878854610978325E+00  -4.389100793796602E+00
 2.000000000000143E+00  6.000000000002400E+01  1.000000000000000E+01  1.599999999999889E+00  4.800290714082733E+00  4.799999999999896E+00  1.681499584479600E-01  3.879870965468275E+00  -4.155388956155377E+00
 2.000000000000250E+00  6.130475459148524E+01  1.000000000000000E+01  1.499999999999761E+00  4.500277866960363E+00  4.499999999999659E+00  1.701904815955200E-01  3.883834063775218E+00  -3.923112008202973E+00
 1.999999999999893E+00  6.273095502896486E+01  1.000000000000000E+01  1.400000000000124E+00  4.200258724385029E+00  4.200000000000222E+00  1.723205106333310E-01  3.891261188465577E+00  -3.692009750500169E+00
 1.999999999999786E+00  6.429987478046264E+01  1.000000000000000E+01  1.300000000000179E+00  3.900235406335668E+00  3.900000000000259E+00  1.745627563117260E-01  3.902788181734345E+00  -3.461780711219304E+00
 1.999999999999896E+00  6.603854497791215E+01  1.000000000000000E+01  1.200000000000197E+00  3.600209597508701E+00  3.600000000000466E+00  1.769444723761660E-01  3.919208885796372E+00  -3.232071487916722E+00
 2.000000000000286E+00  6.798196019314888E+01  1.000000000000000E+01  1.099999999999786E+00  3.300182626959402E+00  3.299999999999673E+00  1.794986212852360E-01  3.941532099050025E+00  -3.002462070119324E+00
 2.000000000000269E+00  7.017642571710456E+01  1.000000000000000E+01  9.999999999998450E-01  3.000155532798868E+00  2.999999999999804E+00  1.822654858135200E-01  3.971066106474910E+00  -2.772445208259337E+00
 2.000000000000007E+00  5.665958348498707E+01  8.000000000000000E+00  1.899999999999948E+00  5.699434693368736E+00  5.699999999999856E+00  1.519505944619480E-01  3.954778408350821E+00  -5.632532194804980E+00
 1.999999999999788E+00  5.768998281222434E+01  8.000000000000000E+00  1.800000000000154E+00  5.399583410523716E+00  5.400000000000080E+00  1.536102484325430E-01  3.955593282321983E+00  -5.360308742700273E+00
 1.999999999999727E+00  5.879967660351915E+01  8.000000000000000E+00  1.700000000000219E+00  5.099699998633486E+00  5.100000000000192E+00  1.552891784872680E-01  3.958359143452884E+00  -5.089409682382626E+00
 1.999999999999862E+00  5.999999999992500E+01  8.000000000000000E+00  1.600000000000158E+00  4.799790038996239E+00  4.800000000000254E+00  1.569961093500880E-01  3.963410529920290E+00  -4.819642114193990E+00
 1.999999999999802E+00  6.130475459141947E+01  8.000000000000000E+00  1.500000000000248E+00  4.499858279207374E+00  4.500000000000447E+00  1.587415553171260E-01  3.971151980171170E+00  -4.550783648798260E+00
 2.000000000000205E+00  6.273095502889600E+01  8.000000000000000E+00  1.399999999999764E+00  4.199908748798546E+00  4.199999999999579E+00  1.605381657532770E-01  3.982078083461130E+00  -4.282575943199292E+00
 1.999999999999852E+00  6.429987478039030E+01  8.000000000000000E+00  1.300000000000096E+00  3.899944859167689E+00  3.900000000000095E+00  1.624011934319510E-01  3.996801129586100E+00  -4.014716175477487E+00
 2.000000000000700E+00  6.603854497782493E+01  8.000000000000000E+00  1.199999999999490E+00  3.599969489490563E+00  3.599999999999310E+00  1.643491213678840E-01  4.016090054611118E+00  -3.746845628203617E+00
 2.000000000000370E+00  6.798196019306801E+01  8.000000000000000E+00  1.099999999999761E+00  3.299985060082966E+00  3.299999999999690E+00  1.664045059977870E-01  4.040926642098541E+00  -3.478534112972183E+00
 1.999999999999896E+00  7.017642571705531E+01  8.000000000000000E+00  1.000000000000040E+00  2.999993594224002E+00  3.000000000000016E+00  1.685951281611680E-01  4.072588931774491E+00  -3.209258246622718E+00
 2.000000000000046E+00  5.665958348500045E+01  1.200000000000000E+01  1.899999999999903E+00  5.700810901322698E+00  5.699999999999797E+00  1.818202286952280E-01  3.790117635144805E+00  -3.872913035984839E+00
 1.999999999999895E+00  5.768998281226594E+01  1.200000000000000E+01  1.800000000000140E+00  5.400744603590929E+00  5.400000000000230E+00  1.830567257162160E-01  3.777674813807908E+00  -3.685341585732030E+00
 2.000000000000120E+00  5.879967660351915E+01  1.200000000000000E+01  1.699999999999830E+00  5.100675409491903E+00  5.099999999999695E+00  1.844120866157360E-01  3.768086718227993E+00  -3.499777727375128E+00
 2.000000000000024E+00  5.999999999997000E+01  1.200000000000000E+01  1.599999999999923E+00  4.800605743867928E+00  4.799999999999807E+00  1.859041637255750E-01  3.761707239724561E+00  -3.316014824674708E+00
 2.000000000000051E+00  6.130475459146646E+01  1.200000000000000E+01  1.499999999999965E+00  4.500537366029216E+00  4.499999999999972E+00  1.875537815775640E-01  3.758958162491759E+00  -3.133823027623728E+00
 2.000000000000146E+00  6.273095502894519E+01  1.200000000000000E+01  1.399999999999781E+00  4.200471532278131E+00  4.199999999999547E+00  1.893853656575490E-01  3.760350395895252E+00  -2.952943792336828E+00
 2.000000000000198E+00  6.429987478040752E+01  1.200000000000000E+01  1.299999999999823E+00  3.900409119703851E+00  3.899999999999726E+00  1.914277934079680E-01  3.766513016878845E+00  -2.773082452736127E+00
 2.000000000000118E+00  6.603854497786126E+01  1.200000000000000E+01  1.199999999999950E+00  3.600350720285457E+00  3.599999999999991E+00  1.937155409607770E-01  3.778233870537938E+00  -2.593898080479519E+00
 1.999999999999891E+00  6.798196019308726E+01  1.200000000000000E+01  1.100000000000131E+00  3.300296712223939E+00  3.300000000000273E+00  1.962902384789800E-01  3.796517792376684E+00  -2.414989455579992E+00
 1.999999999999747E+00  7.017642571705531E+01  1.200000000000000E+01  1.000000000000148E+00  3.000247313770974E+00  3.000000000000191E+00  1.992028111715910E-01  3.822672591074393E+00  -2.235875283235828E+00
 2.000000000000137E+00  5.665958348498134E+01  1.400000000000000E+01  1.899999999999762E+00  5.700811016875828E+00  5.699999999999546E+00  2.095655744318830E-01  3.632367819117493E+00  -2.646502565788315E+00
 2.000000000000040E+00  5.768998281223028E+01  1.400000000000000E+01  1.799999999999982E+00  5.400753392809658E+00  5.400000000000019E+00  2.086518482514890E-01  3.606514786446760E+00  -2.527397233506238E+00
 1.999999999999971E+00  5.879967660349445E+01  1.400000000000000E+01  1.700000000000025E+00  5.100689431885967E+00  5.100000000000025E+00  2.081494621415470E-01  3.585415615734285E+00  -2.409451384896748E+00
 2.000000000000040E+00  5.999999999993143E+01  1.400000000000000E+01  1.599999999999921E+00  4.800622580741557E+00  4.799999999999827E+00  2.080495177228320E-01  3.569191157314663E+00  -2.292523104679568E+00
 2.000000000000045E+00  6.130475459142619E+01  1.400000000000000E+01  1.499999999999980E+00  4.500555327697232E+00  4.500000000000008E+00  2.083515950182450E-01  3.558069816219947E+00  -2.176446137925538E+00
 2.000000000000254E+00  6.273095502890303E+01  1.400000000000000E+01  1.399999999999709E+00  4.200489454950120E+00  4.199999999999482E+00  2.090635720149430E-01  3.552401983042500E+00  -2.061025040026226E+00
 2.000000000000115E+00  6.429987478039767E+01  1.400000000000000E+01  1.299999999999896E+00  3.900426223304161E+00  3.899999999999837E+00  2.102019506581930E-01  3.552683856838616E+00  -1.946028376232026E+00
 1.999999999999869E+00  6.603854497782493E+01  1.400000000000000E+01  1.200000000000113E+00  3.600366507930029E+00  3.600000000000182E+00  2.117927095333980E-01  3.559594033198957E+00  -1.831179270730523E+00
 2.000000000000062E+00  6.798196019304325E+01  1.400000000000000E+01  1.099999999999974E+00  3.300310898364373E+00  3.299999999999990E+00  2.138727779420000E-01  3.574048691343138E+00  -1.716142186383383E+00
 2.000000000000000E+00  7.017642571705531E+01  1.400000000000000E+01  9.999999999999880E-01  3.000259772245933E+00  2.999999999999964E+00  2.164923223232240E-01  3.597285395660960E+00  -1.600504136557325E+00
 2.500000000000343E+00  5.569906600329863E+01  6.000000000000000E+00  1.999999999999681E+00  6.999767094962383E+00  6.999999999999570E+00  9.299168335931600E-02  3.670102869256639E+00  -6.260471900259244E+00
 2.499999999999830E+00  5.569906600329863E+01  8.000000000000000E+00  2.000000000000183E+00  7.000196265569740E+00  7.000000000000300E+00  9.272814315309399E-02  3.612586071856722E+00  -5.668174357388832E+00
 2.499999999999974E+00  5.569906600336068E+01  1.000000000000000E+01  2.000000000000065E+00  7.000822320510476E+00  7.000000000000174E+00  9.916024297673701E-02  3.532779867109132E+00  -4.846449912288755E+00
 2.500000000000023E+00  5.569906600332449E+01  1.200000000000000E+01  1.999999999999974E+00  7.001351518111600E+00  6.999999999999956E+00  1.159338185743830E-01  3.424152747717536E+00  -3.771399832799686E+00
 2.499999999999921E+00  5.569906600329863E+01  1.400000000000000E+01  2.000000000000045E+00  7.001220270097493E+00  7.000000000000000E+00  1.371202096023740E-01  3.166286959586008E+00  -2.422990148028969E+00
 2.500000000000132E+00  5.665958348497370E+01  6.000000000000000E+00  1.899999999999930E+00  6.649836782131747E+00  6.650000000000007E+00  9.413604449957300E-02  3.672576031436648E+00  -5.974318333035747E+00
 2.499999999999809E+00  5.768998281223821E+01  6.000000000000000E+00  1.800000000000111E+00  6.299892785808595E+00  6.300000000000045E+00  9.533765426654800E-02  3.676561505914762E+00  -5.689076030700996E+00
 2.499999999999726E+00  5.879967660351915E+01  6.000000000000000E+00  1.700000000000250E+00  5.949936611160976E+00  5.950000000000409E+00  9.657369254025500E-02  3.682377285122368E+00  -5.404621302721476E+00
 2.499999999999676E+00  5.999999999994000E+01  6.000000000000000E+00  1.600000000000298E+00  5.599969866194904E+00  5.600000000000525E+00  9.783493359931000E-02  3.690391292903679E+00  -5.120785634089259E+00
 2.500000000000195E+00  6.130475459143513E+01  6.000000000000000E+00  1.499999999999921E+00  5.249994144802174E+00  5.250000000000015E+00  9.912154087904800E-02  3.701029121962143E+00  -4.837357633151040E+00
 2.500000000000569E+00  6.273095502891240E+01  6.000000000000000E+00  1.399999999999634E+00  4.900010942924101E+00  4.899999999999515E+00  1.004393632410310E-01  3.714794297313802E+00  -4.554081640806486E+00
 2.500000000000233E+00  6.429987478040752E+01  6.000000000000000E+00  1.299999999999796E+00  4.550021617179920E+00  4.549999999999589E+00  1.017979056210730E-01  3.732298464681656E+00  -4.270652252675892E+00
 2.499999999999862E+00  6.603854497782493E+01  6.000000000000000E+00  1.200000000000169E+00  4.200027372015684E+00  4.200000000000426E+00  1.032095995049940E-01  3.754302770512190E+00  -3.986704499604618E+00
 2.500000000000005E+00  6.798196019308726E+01  6.000000000000000E+00  1.099999999999998E+00  3.850029261737334E+00  3.849999999999999E+00  1.046898880217330E-01  3.781775724822546E+00  -3.701798968331357E+00
 2.499999999999808E+00  7.017642571705531E+01  6.000000000000000E+00  1.000000000000117E+00  3.500028198826818E+00  3.500000000000217E+00  1.062578632601310E-01  3.815977477065050E+00  -3.415400233830759E+00
 2.499999999999803E+00  5.665958348498707E+01  8.000000000000000E+00  1.900000000000303E+00  6.650215103760409E+00  6.650000000000687E+00  9.436597495637900E-02  3.610882550135758E+00  -5.403205296619088E+00
 2.500000000000014E+00  5.768998281222434E+01  8.000000000000000E+00  1.800000000000026E+00  6.300222739895408E+00  6.300000000000117E+00  9.603250276402300E-02  3.611043360553508E+00  -5.140025879496745E+00
 2.499999999999842E+00  5.879967660351915E+01  8.000000000000000E+00  1.700000000000121E+00  5.950221717904178E+00  5.950000000000156E+00  9.773338459739200E-02  3.613348309843167E+00  -4.878462689572897E+00
 2.499999999999962E+00  5.999999999992500E+01  8.000000000000000E+00  1.600000000000070E+00  5.600214157409861E+00  5.600000000000184E+00  9.947618890551800E-02  3.618133294094769E+00  -4.618317516186132E+00
 2.500000000000127E+00  6.130475459141947E+01  8.000000000000000E+00  1.499999999999860E+00  5.250201814444345E+00  5.249999999999700E+00  1.012706027951330E-01  3.625805762609930E+00  -4.359362968809595E+00
 2.500000000000200E+00  6.273095502889600E+01  8.000000000000000E+00  1.399999999999817E+00  4.900186136068421E+00  4.899999999999640E+00  1.031288097034450E-01  3.636865154944508E+00  -4.101336515064273E+00
 2.499999999999909E+00  6.429987478039030E+01  8.000000000000000E+00  1.300000000000005E+00  4.550168308003874E+00  4.549999999999899E+00  1.050660283806130E-01  3.651930867364040E+00  -3.843932476886934E+00
 2.499999999999814E+00  6.603854497782493E+01  8.000000000000000E+00  1.200000000000132E+00  4.200149295488382E+00  4.200000000000239E+00  1.071012449992120E-01  3.671781580871691E+00  -3.586791217356557E+00
 2.500000000000191E+00  6.798196019306801E+01  8.000000000000000E+00  1.099999999999896E+00  3.850129877927378E+00  3.849999999999846E+00  1.092582082372610E-01  3.697412030710569E+00  -3.329484307067650E+00
 2.500000000000091E+00  7.017642571705531E+01  8.000000000000000E+00  9.999999999999600E-01  3.500110677942782E+00  3.499999999999951E+00  1.115668051812960E-01  3.730117311897438E+00  -3.071493746855332E+00
 2.500000000000069E+00  5.665958348505931E+01  1.000000000000000E+01  1.899999999999952E+00  6.650739287036275E+00  6.649999999999963E+00  1.007728042886710E-01  3.524499901648296E+00  -4.616579084704616E+00
 2.500000000000230E+00  5.768998281231587E+01  1.000000000000000E+01  1.799999999999775E+00  6.300659361405708E+00  6.299999999999625E+00  1.024512861861270E-01  3.518455321655686E+00  -4.389012122087576E+00
 2.499999999999810E+00  5.879967660355372E+01  1.000000000000000E+01  1.700000000000142E+00  5.950583442077652E+00  5.950000000000175E+00  1.042037678434430E-01  3.514947375146670E+00  -4.163569913652891E+00
 2.500000000000054E+00  6.000000000002400E+01  1.000000000000000E+01  1.599999999999863E+00  5.600512126585991E+00  5.599999999999607E+00  1.060413159338160E-01  3.514333839119224E+00  -3.940050090530181E+00
 2.500000000000217E+00  6.130475459148524E+01  1.000000000000000E+01  1.499999999999818E+00  5.250445781464176E+00  5.249999999999688E+00  1.079782891003970E-01  3.517044042761035E+00  -3.718223375393232E+00
 2.499999999999959E+00  6.273095502896486E+01  1.000000000000000E+01  1.400000000000030E+00  4.900384597905583E+00  4.900000000000047E+00  1.100327960461450E-01  3.523599378998898E+00  -3.497828498328086E+00
 2.500000000000026E+00  6.429987478046264E+01  1.000000000000000E+01  1.299999999999966E+00  4.550328635715865E+00  4.549999999999915E+00  1.122273597383250E-01  3.534641738104034E+00  -3.278565172573788E+00
 2.499999999999935E+00  6.603854497791215E+01  1.000000000000000E+01  1.200000000000072E+00  4.200277857721674E+00  4.200000000000173E+00  1.145898621595600E-01  3.550973657322029E+00  -3.060084372253824E+00
 2.500000000000049E+00  6.798196019314888E+01  1.000000000000000E+01  1.099999999999990E+00  3.850232156433088E+00  3.850000000000019E+00  1.171548798045030E-01  3.573616295726762E+00  -2.841974747744390E+00
 2.499999999999968E+00  7.017642571710456E+01  1.000000000000000E+01  1.000000000000015E+00  3.500191374432610E+00  3.500000000000021E+00  1.199655793830090E-01  3.603895430977525E+00  -2.623743337263940E+00
 2.500000000000000E+00  5.665958348500045E+01  1.200000000000000E+01  1.899999999999956E+00  6.651174698584402E+00  6.649999999999847E+00  1.162311944000480E-01  3.402819426508704E+00  -3.594783031347625E+00
 2.499999999999921E+00  5.768998281226594E+01  1.200000000000000E+01  1.799999999999999E+00  6.301016195894517E+00  6.299999999999855E+00  1.167576331226590E-01  3.385105211600359E+00  -3.420220542825024E+00
 2.500000000000128E+00  5.879967660351915E+01  1.200000000000000E+01  1.699999999999913E+00  5.950874653976157E+00  5.949999999999912E+00  1.175148952428350E-01  3.371225418150833E+00  -3.247556341782888E+00
 2.499999999999956E+00  5.999999999997000E+01  1.200000000000000E+01  1.600000000000008E+00  5.600748686157799E+00  5.599999999999959E+00  1.185093785974150E-01  3.361458719778606E+00  -3.076613896049471E+00
 2.500000000000003E+00  6.130475459146646E+01  1.200000000000000E+01  1.499999999999979E+00  5.250636942870543E+00  5.249999999999931E+00  1.197523755161890E-01  3.356162522395625E+00  -2.907193163793660E+00
 2.499999999999909E+00  6.273095502894519E+01  1.200000000000000E+01  1.400000000000062E+00  4.900538148671933E+00  4.900000000000090E+00  1.212605803261470E-01  3.355793949942546E+00  -2.739066113833865E+00
 2.500000000000106E+00  6.429987478040752E+01  1.200000000000000E+01  1.299999999999914E+00  4.550451120002023E+00  4.549999999999836E+00  1.230568952756850E-01  3.360938827399266E+00  -2.571970338162933E+00
 2.499999999999916E+00  6.603854497786126E+01  1.200000000000000E+01  1.200000000000045E+00  4.200374771133234E+00  4.200000000000056E+00  1.251716178796000E-01  3.372352468186445E+00  -2.405600073726164E+00
 2.500000000000062E+00  6.798196019308726E+01  1.200000000000000E+01  1.099999999999986E+00  3.850308113126336E+00  3.850000000000019E+00  1.276441437641920E-01  3.391018439736996E+00  -2.239593551225854E+00
 2.500000000000014E+00  7.017642571705531E+01  1.200000000000000E+01  9.999999999999810E-01  3.500250248868094E+00  3.499999999999947E+00  1.305253996494000E-01  3.418235624488088E+00  -2.073514929653649E+00
 2.500000000000077E+00  5.665958348498134E+01  1.400000000000000E+01  1.899999999999921E+00  6.651097292002958E+00  6.649999999999870E+00  1.347508975958660E-01  3.137036511516117E+00  -2.323578074451917E+00
 2.500000000000107E+00  5.768998281223028E+01  1.400000000000000E+01  1.799999999999915E+00  6.300975408917791E+00  6.299999999999894E+00  1.330260793142760E-01  3.112664150551616E+00  -2.224019160002753E+00
 2.499999999999988E+00  5.879967660349445E+01  1.400000000000000E+01  1.699999999999988E+00  5.950858254711147E+00  5.949999999999938E+00  1.318932148524470E-01  3.093317254222001E+00  -2.124441949929378E+00
 2.500000000000045E+00  5.999999999993143E+01  1.400000000000000E+01  1.599999999999961E+00  5.600747991463129E+00  5.599999999999936E+00  1.313159450516640E-01  3.079183918523402E+00  -2.024909140818365E+00
 2.500000000000090E+00  6.130475459142619E+01  1.400000000000000E+01  1.499999999999960E+00  5.250645810293025E+00  5.249999999999996E+00  1.312724794528340E-01  3.070531350236215E+00  -1.925426748636868E+00
 2.499999999999972E+00  6.273095502890303E+01  1.400000000000000E+01  1.400000000000040E+00  4.900552268784116E+00  4.900000000000102E+00  1.317544414235190E-01  3.067736179497707E+00  -1.825948292364455E+00
 2.500000000000072E+00  6.429987478039767E+01  1.400000000000000E+01  1.299999999999975E+00  4.550467515240415E+00  4.550000000000006E+00  1.327664047174280E-01  3.071316792697826E+00  -1.726374834422205E+00
 2.500000000000118E+00  6.603854497782493E+01  1.400000000000000E+01  1.199999999999926E+00  4.200391436723954E+00  4.199999999999882E+00  1.343262099579490E-01  3.081974940271087E+00  -1.626551010636889E+00
 2.499999999999982E+00  6.798196019304325E+01  1.400000000000000E+01  1.100000000000017E+00  3.850323756398573E+00  3.850000000000039E+00  1.364661678203200E-01  3.100654398604985E+00  -1.526256515088690E+00
 2.500000000000049E+00  7.017642571705531E+01  1.400000000000000E+01  9.999999999999830E-01  3.500264097382451E+00  3.499999999999990E+00  1.392353543651800E-01  3.128627803118616E+00  -1.425191695781831E+00
 2.999999999999866E+00  8.841675596733367E+01  6.000000000000000E+00  5.000000000000310E-01  2.000000011393411E+00  2.000000000000057E+00  8.386036575917501E-02  3.950187555958613E+00  -1.880377117406554E+00
 3.000000000000054E+00  8.841675596730109E+01  8.000000000000000E+00  4.999999999999790E-01  2.000014163258151E+00  1.999999999999943E+00  9.091682029590099E-02  3.846765440653444E+00  -1.687555851098954E+00
 2.999999999999858E+00  8.841675596735972E+01  1.000000000000000E+01  5.000000000000280E-01  2.000026099881788E+00  2.000000000000041E+00  9.961975565873700E-02  3.694818081053161E+00  -1.443336308575141E+00
 2.999999999999904E+00  8.841675596733367E+01  1.200000000000000E+01  5.000000000000260E-01  2.000035673539232E+00  2.000000000000056E+00  1.083527083794900E-01  3.473937452362299E+00  -1.151770755811689E+00
 2.999999999999936E+00  8.841675596731504E+01  1.400000000000000E+01  5.000000000000180E-01  2.000041529892881E+00  2.000000000000040E+00  1.137399608596010E-01  3.148806715708543E+00  -8.186332022411980E-01
 3.000000000000063E+00  8.565190266041425E+01  6.000000000000000E+00  5.499999999999950E-01  2.200002296107219E+00  2.200000000000015E+00  8.247568147420700E-02  3.889197322683347E+00  -2.031581287113846E+00
 3.000000000000236E+00  8.320335292204204E+01  6.000000000000000E+00  5.999999999999340E-01  2.400004718952606E+00  2.399999999999878E+00  8.118858455328801E-02  3.836155510720634E+00  -2.180680691168834E+00
 3.000000000000168E+00  8.101276574148243E+01  6.000000000000000E+00  6.499999999999510E-01  2.600007266882455E+00  2.599999999999913E+00  7.998558352871300E-02  3.789711771293332E+00  -2.327991488524524E+00
 2.999999999999704E+00  7.903605072099316E+01  6.000000000000000E+00  7.000000000000940E-01  2.800009920303428E+00  2.800000000000169E+00  7.885552721938099E-02  3.748820330123611E+00  -2.473776511385391E+00
 2.999999999999842E+00  7.723915076839715E+01  6.000000000000000E+00  7.500000000000711E-01  3.000012654242610E+00  3.000000000000166E+00  7.778908127932600E-02  3.712655649402099E+00  -2.618257212967758E+00
 2.999999999999948E+00  7.559526299370188E+01  6.000000000000000E+00  8.000000000000210E-01  3.200015438995484E+00  3.200000000000043E+00  7.677834443118300E-02  3.680555318367375E+00  -2.761622354583667E+00
 2.999999999999902E+00  7.408295027977545E+01  6.000000000000000E+00  8.500000000000210E-01  3.400018240460653E+00  3.400000000000001E+00  7.581656001933300E-02  3.651980266853936E+00  -2.904034465898384E+00
 3.000000000000037E+00  7.268482371325535E+01  6.000000000000000E+00  8.999999999999830E-01  3.600021020280865E+00  3.599999999999966E+00  7.489789429954399E-02  3.626486360582528E+00  -3.045634743791069E+00
 3.000000000000230E+00  7.138660191105834E+01  6.000000000000000E+00  9.499999999999150E-01  3.800023735856514E+00  3.799999999999879E+00  7.401726240992400E-02  3.603703685220538E+00  -3.186546831111978E+00
 3.000000000000306E+00  7.017642571705531E+01  6.000000000000000E+00  9.999999999999130E-01  4.000026340270226E+00  3.999999999999958E+00  7.317018891280200E-02  3.583321151453960E+00  -3.326879775832730E+00
 2.999999999999611E+00  8.565190266038368E+01  8.000000000000000E+00  5.500000000000770E-01  2.200018023971117E+00  2.200000000000094E+00  8.880962479131600E-02  3.784824343277569E+00  -1.822035110095775E+00
 3.000000000000118E+00  8.320335292201320E+01  8.000000000000000E+00  5.999999999999850E-01  2.400022322085450E+00  2.400000000000011E+00  8.686322090109500E-02  3.731100453006183E+00  -1.954726714219929E+00
 2.999999999999957E+00  8.101276574142774E+01  8.000000000000000E+00  6.500000000000060E-01  2.600027060883673E+00  2.599999999999996E+00  8.505561125366699E-02  3.684213958060747E+00  -2.085929291968763E+00
 2.999999999999877E+00  7.903605072096713E+01  8.000000000000000E+00  7.000000000000260E-01  2.800032240046539E+00  2.800000000000018E+00  8.336866196645600E-02  3.643095095892968E+00  -2.215890718782665E+00
 2.999999999999770E+00  7.723915076839715E+01  8.000000000000000E+00  7.500000000000659E-01  3.000037856111540E+00  3.000000000000091E+00  8.178724528319201E-02  3.606898493451491E+00  -2.344819641776731E+00
 2.999999999999784E+00  7.559526299360664E+01  8.000000000000000E+00  8.000000000000710E-01  3.200043902657782E+00  3.200000000000111E+00  8.029861533594000E-02  3.574945117912876E+00  -2.472893828103279E+00
 2.999999999999956E+00  7.408295027975257E+01  8.000000000000000E+00  8.500000000000270E-01  3.400050370323294E+00  3.400000000000070E+00  7.889194294618800E-02  3.546681806574875E+00  -2.600266349132522E+00
 2.999999999999969E+00  7.268482371323334E+01  8.000000000000000E+00  8.999999999999810E-01  3.600057246708326E+00  3.599999999999896E+00  7.755796209730700E-02  3.521652355940459E+00  -2.727070250571039E+00
 2.999999999999805E+00  7.138660191101586E+01  8.000000000000000E+00  9.500000000000410E-01  3.800064516197089E+00  3.799999999999979E+00  7.628869677259000E-02  3.499476426213948E+00  -2.853422138838783E+00
 3.000000000000173E+00  7.017642571705531E+01  8.000000000000000E+00  9.999999999998970E-01  4.000072159714604E+00  3.999999999999761E+00  7.507724686267300E-02  3.479833859962234E+00  -2.979424976034498E+00
 2.999999999999913E+00  8.565190266043871E+01  1.000000000000000E+01  5.500000000000290E-01  2.200031897160101E+00  2.200000000000068E+00  9.678839378550801E-02  3.631684521653288E+00  -1.555850384803891E+00
 3.000000000000282E+00  8.320335292206511E+01  1.000000000000000E+01  5.999999999999250E-01  2.400038493892050E+00  2.399999999999870E+00  9.419496917984900E-02  3.577081812366305E+00  -1.666845261622355E+00
 3.000000000000205E+00  8.101276574146056E+01  1.000000000000000E+01  6.499999999999460E-01  2.600045928184791E+00  2.599999999999917E+00  9.180834477899200E-02  3.529604551764070E+00  -1.776597371031381E+00
 3.000000000000044E+00  7.903605072101398E+01  1.000000000000000E+01  7.000000000000010E-01  2.800054239002841E+00  2.800000000000035E+00  8.960283764732900E-02  3.488162358458799E+00  -1.885335359790479E+00
 2.999999999999976E+00  7.723915076845682E+01  1.000000000000000E+01  7.500000000000350E-01  3.000063466467373E+00  3.000000000000122E+00  8.755700589462601E-02  3.451893040644955E+00  -1.993251138075335E+00
 3.000000000000074E+00  7.559526299366378E+01  1.000000000000000E+01  7.999999999999590E-01  3.200073652056667E+00  3.199999999999895E+00  8.565276578516100E-02  3.420103708363782E+00  -2.100507852428009E+00
 3.000000000000065E+00  7.408295027984862E+01  1.000000000000000E+01  8.499999999999860E-01  3.400084838745487E+00  3.399999999999999E+00  8.387473382139500E-02  3.392229686160566E+00  -2.207245769099739E+00
 3.000000000000193E+00  7.268482371327296E+01  1.000000000000000E+01  8.999999999999220E-01  3.600097071104388E+00  3.599999999999861E+00  8.220972665809601E-02  3.367805136625060E+00  -2.313586699729198E+00
 3.000000000000251E+00  7.138660191109230E+01  1.000000000000000E+01  9.499999999998920E-01  3.800110395371992E+00  3.799999999999807E+00  8.064637455452500E-02  3.346441606002251E+00  -2.419637386675019E+00
 3.000000000000089E+00  7.017642571710456E+01  1.000000000000000E+01  1.000000000000008E+00  4.000124859505918E+00  4.000000000000121E+00  7.917481829592300E-02  3.327812060555653E+00  -2.525492130720379E+00
 3.000000000000254E+00  8.565190266041425E+01  1.200000000000000E+01  5.499999999999490E-01  2.200043422950027E+00  2.199999999999936E+00  1.048198834718570E-01  3.408826180404510E+00  -1.237169777260584E+00
 2.999999999999945E+00  8.320335292204204E+01  1.200000000000000E+01  6.000000000000180E-01  2.400052298134941E+00  2.400000000000039E+00  1.016156438806800E-01  3.352572068901159E+00  -1.321218569991920E+00
 3.000000000000214E+00  8.101276574148243E+01  1.200000000000000E+01  6.499999999999420E-01  2.600062373044297E+00  2.599999999999907E+00  9.870012224661200E-02  3.303750691944059E+00  -1.404165670464938E+00
 2.999999999999883E+00  7.903605072099316E+01  1.200000000000000E+01  7.000000000000350E-01  2.800073726627653E+00  2.800000000000058E+00  9.604054251548801E-02  3.261257039103296E+00  -1.486214683404364E+00
 3.000000000000032E+00  7.723915076839715E+01  1.200000000000000E+01  7.499999999999880E-01  3.000086443274010E+00  2.999999999999976E+00  9.360965020699900E-02  3.224217752840174E+00  -1.567534827791107E+00
 3.000000000000080E+00  7.559526299365427E+01  1.200000000000000E+01  7.999999999999600E-01  3.200100613254511E+00  3.199999999999904E+00  9.138457276380201E-02  3.191931590488374E+00  -1.648268512666642E+00
 2.999999999999995E+00  7.408295027982118E+01  1.200000000000000E+01  8.499999999999980E-01  3.400116333179196E+00  3.399999999999988E+00  8.934597242165999E-02  3.163827873612784E+00  -1.728536901066399E+00
 2.999999999999832E+00  7.268482371325535E+01  1.200000000000000E+01  9.000000000000480E-01  3.600133706480536E+00  3.600000000000041E+00  8.747740401813400E-02  3.139436776550132E+00  -1.808444074794383E+00
 3.000000000000116E+00  7.138660191105834E+01  1.200000000000000E+01  9.499999999999590E-01  3.800152843932151E+00  3.799999999999946E+00  8.576482010324001E-02  3.118367627777893E+00  -1.888080203577170E+00
 2.999999999999964E+00  7.017642571709635E+01  1.200000000000000E+01  1.000000000000024E+00  4.000173864209686E+00  4.000000000000060E+00  8.419618432361700E-02  3.100292768154192E+00  -1.967523991320189E+00
 2.999999999999936E+00  8.565190266039679E+01  1.400000000000000E+01  5.500000000000160E-01  2.200050397151868E+00  2.200000000000029E+00  1.093797494362050E-01  3.078937256410150E+00  -8.721663423492710E-01
 2.999999999999865E+00  8.320335292202554E+01  1.400000000000000E+01  6.000000000000180E-01  2.400060488593492E+00  2.399999999999991E+00  1.054402718449300E-01  3.018125919879128E+00  -9.244024531279480E-01
 2.999999999999913E+00  8.101276574145118E+01  1.400000000000000E+01  6.500000000000120E-01  2.600071878041007E+00  2.599999999999991E+00  1.018728402580050E-01  2.964924353265622E+00  -9.755577192693060E-01
 3.000000000000049E+00  7.903605072093366E+01  1.400000000000000E+01  6.999999999999860E-01  2.800084642156548E+00  2.799999999999978E+00  9.863743160023999E-02  2.918206299605071E+00  -1.025805745341011E+00
 3.000000000000088E+00  7.723915076839715E+01  1.400000000000000E+01  7.499999999999660E-01  3.000098860134735E+00  2.999999999999930E+00  9.570075170591300E-02  2.877078947911031E+00  -1.075287608848265E+00
 2.999999999999993E+00  7.559526299364747E+01  1.400000000000000E+01  8.000000000000040E-01  3.200114613328240E+00  3.200000000000011E+00  9.303483175932600E-02  2.840822739122855E+00  -1.124119040448215E+00
 3.000000000000091E+00  7.408295027980158E+01  1.400000000000000E+01  8.499999999999710E-01  3.400131984802266E+00  3.399999999999961E+00  9.061598526565801E-02  2.808849302598561E+00  -1.172395663131425E+00
 2.999999999999904E+00  7.268482371324278E+01  1.400000000000000E+01  9.000000000000270E-01  3.600151058811538E+00  3.600000000000022E+00  8.842401629159601E-02  2.780671319081481E+00  -1.220196884606777E+00
 3.000000000000079E+00  7.138660191103406E+01  1.400000000000000E+01  9.499999999999760E-01  3.800171920185949E+00  3.799999999999979E+00  8.644160707163800E-02  2.755880446417085E+00  -1.267588833308741E+00
 2.999999999999949E+00  7.017642571705531E+01  1.400000000000000E+01  1.000000000000013E+00  4.000194653612702E+00  4.000000000000002E+00  8.465383620374201E-02  2.734130825362438E+00  -1.314626601173096E+00
 2.999999999999863E+00  6.798196019308726E+01  6.000000000000000E+00  1.100000000000066E+00  4.400031005464091E+00  4.400000000000113E+00  7.156119584311600E-02  3.548739180152655E+00  -3.606185086149483E+00
 2.999999999999798E+00  6.603854497782493E+01  6.000000000000000E+00  1.200000000000090E+00  4.800034547694443E+00  4.800000000000118E+00  7.004338334206400E-02  3.521048227809253E+00  -3.884209706410771E+00
 2.999999999999987E+00  6.429987478040752E+01  6.000000000000000E+00  1.299999999999999E+00  5.200036416484349E+00  5.199999999999979E+00  6.859317931195100E-02  3.498978395300359E+00  -4.161489832889914E+00
 2.999999999999762E+00  6.273095502891240E+01  6.000000000000000E+00  1.400000000000139E+00  5.600035970228544E+00  5.600000000000223E+00  6.718887332130100E-02  3.481551155260185E+00  -4.438469983529408E+00
 3.000000000000206E+00  6.130475459143513E+01  6.000000000000000E+00  1.499999999999902E+00  6.000032469082765E+00  5.999999999999917E+00  6.580875783032100E-02  3.467989573212780E+00  -4.715524644977899E+00
 2.999999999999955E+00  6.798196019306801E+01  8.000000000000000E+00  1.100000000000000E+00  4.400088473421250E+00  4.399999999999951E+00  7.280458668851100E-02  3.447100766790530E+00  -3.230739920314225E+00
 2.999999999999854E+00  6.603854497782493E+01  8.000000000000000E+00  1.200000000000100E+00  4.800105953602694E+00  4.800000000000225E+00  7.070062349929300E-02  3.421708610873436E+00  -3.481639451736255E+00
 2.999999999999891E+00  6.429987478039030E+01  8.000000000000000E+00  1.300000000000084E+00  5.200124286810270E+00  5.200000000000195E+00  6.873523162296501E-02  3.402348433365825E+00  -3.732632774396697E+00
 3.000000000000044E+00  6.273095502889600E+01  8.000000000000000E+00  1.399999999999976E+00  5.600143064117835E+00  5.599999999999966E+00  6.688528593504101E-02  3.388015970284099E+00  -3.984142387198542E+00
 2.999999999999979E+00  6.130475459141947E+01  8.000000000000000E+00  1.500000000000049E+00  6.000161761661047E+00  6.000000000000165E+00  6.513308704382700E-02  3.377926538425550E+00  -4.236523792449231E+00
 2.999999999999946E+00  6.798196019310267E+01  1.000000000000000E+01  1.100000000000041E+00  4.400157407971871E+00  4.400000000000104E+00  7.647381350053500E-02  3.297684241220384E+00  -2.736940759099276E+00
 3.000000000000141E+00  6.603854497786854E+01  1.000000000000000E+01  1.199999999999936E+00  4.800195135328969E+00  4.799999999999914E+00  7.405001622072301E-02  3.275639318598246E+00  -2.948506868507024E+00
 2.999999999999932E+00  6.429987478046264E+01  1.000000000000000E+01  1.300000000000037E+00  5.200238488148163E+00  5.200000000000060E+00  7.185961716818100E-02  3.260339289488181E+00  -3.160661673872498E+00
 2.999999999999938E+00  6.273095502896486E+01  1.000000000000000E+01  1.400000000000057E+00  5.600287939102192E+00  5.600000000000141E+00  6.986858607755900E-02  3.250756304855198E+00  -3.373799360531076E+00
 3.000000000000117E+00  6.130475459148524E+01  1.000000000000000E+01  1.499999999999956E+00  6.000343983799074E+00  6.000000000000000E+00  6.805055344652600E-02  3.246084912868828E+00  -3.588254793315369E+00
 2.999999999999967E+00  6.798196019312577E+01  1.200000000000000E+01  1.100000000000018E+00  4.400222071160646E+00  4.400000000000036E+00  8.145089660488400E-02  3.072059959186670E+00  -2.126103100039326E+00
 3.000000000000029E+00  6.603854497789762E+01  1.200000000000000E+01  1.199999999999997E+00  4.800279459311004E+00  4.800000000000024E+00  7.917530731998400E-02  3.052978840831106E+00  -2.284645066998838E+00
 3.000000000000052E+00  6.429987478044197E+01  1.200000000000000E+01  1.299999999999952E+00  5.200347332198473E+00  5.199999999999876E+00  7.732117676388101E-02  3.041754876644879E+00  -2.443518112549331E+00
 2.999999999999893E+00  6.273095502894519E+01  1.200000000000000E+01  1.400000000000066E+00  5.600427193839599E+00  5.600000000000114E+00  7.585450351277701E-02  3.037424101901625E+00  -2.603018223186437E+00
 3.000000000000325E+00  6.130475459146646E+01  1.200000000000000E+01  1.499999999999788E+00  6.000520782971351E+00  5.999999999999639E+00  7.475312239979300E-02  3.039266284152391E+00  -2.763384446771099E+00
 2.999999999999991E+00  6.798196019307626E+01  1.400000000000000E+01  1.100000000000004E+00  4.400246069452495E+00  4.400000000000007E+00  8.161226651330800E-02  2.698611820163876E+00  -1.407814780993898E+00
 2.999999999999927E+00  6.603854497785608E+01  1.400000000000000E+01  1.200000000000044E+00  4.800305945026334E+00  4.800000000000088E+00  7.921489015272100E-02  2.672184826363322E+00  -1.500038302845434E+00
 3.000000000000045E+00  6.429987478039767E+01  1.400000000000000E+01  1.299999999999979E+00  5.200374844768343E+00  5.199999999999974E+00  7.739707238939400E-02  2.653351598563217E+00  -1.591475355823958E+00
 3.000000000000041E+00  6.273095502893114E+01  1.400000000000000E+01  1.399999999999985E+00  5.600453201448474E+00  5.599999999999998E+00  7.610815849013100E-02  2.640893106943582E+00  -1.682224479524966E+00
 2.999999999999988E+00  6.130475459142619E+01  1.400000000000000E+01  1.500000000000024E+00  6.000541236587055E+00  6.000000000000078E+00  7.530661293427100E-02  2.633758664158383E+00  -1.772316066712359E+00
 3.000000000000284E+00  9.157713940429788E+01  6.000000000000000E+00  4.499999999999410E-01  1.799997869219552E+00  1.799999999999892E+00  8.535920382319900E-02  4.020909918163875E+00  -1.726681823969227E+00
 3.000000000000335E+00  9.524406311800678E+01  6.000000000000000E+00  3.999999999999550E-01  1.599995861528133E+00  1.599999999999954E+00  8.699290326314800E-02  4.103786145642011E+00  -1.570014261033783E+00
 2.999999999999274E+00  9.957918400391739E+01  6.000000000000000E+00  3.500000000001030E-01  1.399993960480058E+00  1.400000000000158E+00  8.878792327419700E-02  4.202217475402130E+00  -1.409761266663868E+00
 2.999999999999490E+00  1.048296557682947E+02  6.000000000000000E+00  3.000000000000700E-01  1.199992103525379E+00  1.200000000000127E+00  9.077902526174500E-02  4.321189881215604E+00  -1.245118559989698E+00
 2.999999999999920E+00  1.113981320067007E+02  6.000000000000000E+00  2.500000000000090E-01  9.999901600359510E-01  1.000000000000016E+00  9.301353973909100E-02  4.468433221752637E+00  -1.074991052650785E+00
 3.000000000000430E+00  1.200000000000000E+02  6.000000000000000E+00  1.999999999999910E-01  7.999878467078180E-01  8.000000000000500E-01  9.555889222042700E-02  4.656882392114185E+00  -8.978106461469890E-01
 2.999999999998973E+00  1.320770899557952E+02  6.000000000000000E+00  1.500000000000650E-01  5.999844701398760E-01  6.000000000001060E-01  9.851572012777700E-02  4.910718604201481E+00  -7.111638249830360E-01
 2.999999999999913E+00  9.157713940419305E+01  8.000000000000000E+00  4.500000000000200E-01  1.800010732131902E+00  1.800000000000041E+00  9.321187919132499E-02  3.918744302202075E+00  -1.550923222448824E+00
 3.000000000000005E+00  9.524406311804458E+01  8.000000000000000E+00  4.000000000000100E-01  1.600007716438747E+00  1.600000000000042E+00  9.572871696530200E-02  4.003229763198390E+00  -1.411680538091147E+00
 2.999999999999595E+00  9.957918400383477E+01  8.000000000000000E+00  3.500000000000560E-01  1.400005092123179E+00  1.400000000000082E+00  9.851078830282600E-02  4.103684889200838E+00  -1.269243857027298E+00
 3.000000000000257E+00  1.048296557683405E+02  8.000000000000000E+00  2.999999999999830E-01  1.200002817833132E+00  1.200000000000009E+00  1.016154140875190E-01  4.225179640513349E+00  -1.122844195505909E+00
 2.999999999999956E+00  1.113981320065973E+02  8.000000000000000E+00  2.499999999999980E-01  1.000000818216834E+00  9.999999999999810E-01  1.051212085242720E-01  4.375563398988556E+00  -9.714297544488900E-01
 3.000000000000045E+00  1.199999999999400E+02  8.000000000000000E+00  2.000000000000010E-01  7.999989412508500E-01  8.000000000000130E-01  1.091420073003180E-01  4.567953666304447E+00  -8.134866690926070E-01
 2.999999999999887E+00  1.320770899556499E+02  8.000000000000000E+00  1.500000000000010E-01  5.999968275147280E-01  5.999999999999870E-01  1.138563955026310E-01  4.826849993707135E+00  -6.466712681784400E-01
 2.999999999999666E+00  9.157713940429788E+01  1.000000000000000E+01  4.500000000000560E-01  1.800021064330225E+00  1.800000000000074E+00  1.027273606224020E-01  3.768335295272906E+00  -1.328963097838603E+00
 3.000000000000028E+00  9.524406311806726E+01  1.000000000000000E+01  4.000000000000020E-01  1.600016752348928E+00  1.600000000000019E+00  1.061591915080650E-01  3.854746428675716E+00  -1.212304243501245E+00
 3.000000000000045E+00  9.957918400398351E+01  1.000000000000000E+01  3.499999999999820E-01  1.400013123869069E+00  1.399999999999944E+00  1.099767355930370E-01  3.957569103226364E+00  -1.092811487242000E+00
 3.000000000000083E+00  1.048296557683679E+02  1.000000000000000E+01  2.999999999999890E-01  1.200010133944684E+00  1.199999999999981E+00  1.142611417760280E-01  4.081947478898636E+00  -9.697585987911350E-01
 2.999999999999869E+00  1.113981320066593E+02  1.000000000000000E+01  2.500000000000110E-01  1.000007726169085E+00  1.000000000000011E+00  1.191238186175170E-01  4.235836308902894E+00  -8.421459194518290E-01
 3.000000000000030E+00  1.200000000000480E+02  1.000000000000000E+01  2.000000000000000E-01  8.000058159379770E-01  8.000000000000060E-01  1.247263853041710E-01  4.432511968472624E+00  -7.085247568364620E-01
 2.999999999999514E+00  1.320770899557371E+02  1.000000000000000E+01  1.500000000000320E-01  6.000042391018600E-01  6.000000000000550E-01  1.313232169322970E-01  4.696735401060938E+00  -5.666358726659330E-01
 3.000000000000011E+00  9.157713940422799E+01  1.200000000000000E+01  4.499999999999950E-01  1.800028980480656E+00  1.799999999999985E+00  1.122633015976100E-01  3.549783482551308E+00  -1.064712969065726E+00
 2.999999999999902E+00  9.524406311808238E+01  1.200000000000000E+01  4.000000000000050E-01  1.600023278334251E+00  1.599999999999981E+00  1.166134241017350E-01  3.638907190337587E+00  -9.756056694123350E-01
 2.999999999999763E+00  9.957918400391739E+01  1.200000000000000E+01  3.500000000000340E-01  1.400018504912260E+00  1.400000000000053E+00  1.214824063765140E-01  3.744870044475099E+00  -8.839418960644170E-01
 2.999999999999687E+00  1.048296557682947E+02  1.200000000000000E+01  3.000000000000490E-01  1.200014600126780E+00  1.200000000000102E+00  1.269752000408880E-01  3.872876828913087E+00  -7.890439128441320E-01
 2.999999999999940E+00  1.113981320067007E+02  1.200000000000000E+01  2.500000000000110E-01  1.000011503785904E+00  1.000000000000029E+00  1.332362735901550E-01  4.030969722356341E+00  -6.899702157090980E-01
 3.000000000000100E+00  1.200000000000000E+02  1.200000000000000E+01  1.999999999999950E-01  8.000091504272010E-01  8.000000000000000E-01  1.404758387249580E-01  4.232559005763711E+00  -5.853438194416460E-01
 2.999999999999633E+00  1.320770899557952E+02  1.200000000000000E+01  1.500000000000230E-01  6.000074540434490E-01  6.000000000000369E-01  1.490259301749180E-01  4.502629863446494E+00  -4.729974507472590E-01
 2.999999999999880E+00  9.157713940423798E+01  1.400000000000000E+01  4.500000000000180E-01  1.800033816070153E+00  1.800000000000018E+00  1.185810075098840E-01  3.229639768092652E+00  -7.635298293116490E-01
 3.000000000000125E+00  9.524406311802838E+01  1.400000000000000E+01  3.999999999999840E-01  1.600027188171429E+00  1.599999999999986E+00  1.239784461200660E-01  3.324013050835376E+00  -7.065046174334070E-01
 3.000000000000192E+00  9.957918400387017E+01  1.400000000000000E+01  3.499999999999770E-01  1.400021581968884E+00  1.399999999999975E+00  1.300294898238970E-01  3.435530606638216E+00  -6.470946773511630E-01
 3.000000000000074E+00  1.048296557683208E+02  1.400000000000000E+01  2.999999999999920E-01  1.200016936399862E+00  1.199999999999990E+00  1.368630385520370E-01  3.569453716351471E+00  -5.846728545389500E-01
 2.999999999999824E+00  1.113981320066416E+02  1.400000000000000E+01  2.500000000000080E-01  1.000013193118905E+00  9.999999999999880E-01  1.446570353425910E-01  3.733904141454253E+00  -5.183570694531990E-01
 3.000000000000201E+00  1.199999999999657E+02  1.400000000000000E+01  1.999999999999870E-01  8.000102952674680E-01  7.999999999999881E-01  1.536713016085650E-01  3.942412996761361E+00  -4.468422621639130E-01
 3.000000000000527E+00  1.320770899557122E+02  1.400000000000000E+01  1.499999999999650E-01  6.000081838402370E-01  5.999999999999390E-01  1.643178945277810E-01  4.220168435739767E+00  -3.680518112810830E-01
 3.000000000000001E+00  5.999999999994000E+01  6.000000000000000E+00  1.600000000000048E+00  6.400025078977116E+00  6.400000000000194E+00  6.442992387386599E-02  3.457647109198668E+00  -4.992972659468824E+00
 2.999999999999846E+00  5.879967660351915E+01  6.000000000000000E+00  1.700000000000167E+00  6.800012918276021E+00  6.800000000000406E+00  6.303055160239200E-02  3.449933235259103E+00  -5.271083339921992E+00
 3.000000000000123E+00  5.768998281223821E+01  6.000000000000000E+00  1.799999999999929E+00  7.199995231258614E+00  7.199999999999938E+00  6.160663081836300E-02  3.444218968078134E+00  -5.550067264502580E+00
 2.999999999999890E+00  5.665958348497370E+01  6.000000000000000E+00  1.900000000000078E+00  7.599971732770064E+00  7.600000000000104E+00  6.021982900354600E-02  3.439805127561821E+00  -5.830039779307494E+00
 3.000000000000013E+00  5.569906600329863E+01  6.000000000000000E+00  2.000000000000002E+00  7.999942549115639E+00  8.000000000000036E+00  5.901453966870500E-02  3.436230169190203E+00  -6.110981636318013E+00
 2.999999999999730E+00  5.999999999992500E+01  8.000000000000000E+00  1.600000000000149E+00  6.400179717664304E+00  6.400000000000164E+00  6.346519319080900E-02  3.371457874192838E+00  -4.490079509619769E+00
 3.000000000000287E+00  5.879967660347593E+01  8.000000000000000E+00  1.699999999999799E+00  6.800196105644781E+00  6.799999999999684E+00  6.187149622368000E-02  3.368110683738234E+00  -4.745069274030683E+00
 2.999999999999598E+00  5.768998281222434E+01  8.000000000000000E+00  1.800000000000270E+00  7.200209903707304E+00  7.200000000000356E+00  6.034443654356700E-02  3.367480674426390E+00  -5.001717603380950E+00
 3.000000000000025E+00  5.665958348498707E+01  8.000000000000000E+00  1.899999999999979E+00  7.600219860599661E+00  7.599999999999963E+00  5.887829968862600E-02  3.369237979558573E+00  -5.260219455791539E+00
 2.999999999999966E+00  5.569906600329863E+01  8.000000000000000E+00  2.000000000000079E+00  8.000224461447718E+00  8.000000000000249E+00  5.746859320311100E-02  3.373110824736196E+00  -5.520744330318077E+00
 2.999999999999882E+00  5.999999999998801E+01  1.000000000000000E+01  1.600000000000021E+00  6.400407135751766E+00  6.399999999999895E+00  6.638535323296800E-02  3.245682735405270E+00  -3.804315748824612E+00
 2.999999999999887E+00  5.879967660355372E+01  1.000000000000000E+01  1.700000000000094E+00  6.800477919129570E+00  6.800000000000185E+00  6.485801884926699E-02  3.249029218362994E+00  -4.022231403192523E+00
 2.999999999999840E+00  5.768998281228259E+01  1.000000000000000E+01  1.800000000000091E+00  7.200556858966128E+00  7.200000000000077E+00  6.345809399593300E-02  3.255696248700793E+00  -4.242218164927530E+00
 3.000000000000099E+00  5.665958348502721E+01  1.000000000000000E+01  1.899999999999964E+00  7.600644468612453E+00  7.600000000000042E+00  6.217916090376000E-02  3.265326784420798E+00  -4.464463561951732E+00
 2.999999999999957E+00  5.569906600336068E+01  1.000000000000000E+01  2.000000000000031E+00  8.000741234406947E+00  8.000000000000039E+00  6.101851421103600E-02  3.277619026119292E+00  -4.689128661897550E+00
 2.999999999999978E+00  5.999999999997000E+01  1.200000000000000E+01  1.600000000000044E+00  6.400630113131807E+00  6.400000000000141E+00  7.400527203115000E-02  3.046747568627672E+00  -2.924808894756205E+00
 3.000000000000179E+00  5.879967660354797E+01  1.200000000000000E+01  1.699999999999868E+00  6.800757518532950E+00  6.799999999999777E+00  7.360892632174600E-02  3.059482374517470E+00  -3.087442972665846E+00
 2.999999999999919E+00  5.768998281226594E+01  1.200000000000000E+01  1.800000000000014E+00  7.200905704444969E+00  7.199999999999910E+00  7.357180995788599E-02  3.077208685781744E+00  -3.251400697172945E+00
 3.000000000000046E+00  5.665958348502721E+01  1.200000000000000E+01  1.899999999999951E+00  7.601077798053123E+00  7.599999999999891E+00  7.391213027462699E-02  3.099773571617334E+00  -3.416759514626491E+00
 2.999999999999934E+00  5.569906600332449E+01  1.200000000000000E+01  2.000000000000055E+00  8.001277390044518E+00  8.000000000000089E+00  7.466019495995201E-02  3.127127728164012E+00  -3.583558682218986E+00
 2.999999999999937E+00  5.999999999993143E+01  1.400000000000000E+01  1.600000000000045E+00  6.400638851991052E+00  6.400000000000079E+00  7.495525308418501E-02  2.630975209330115E+00  -1.861719009119792E+00
 3.000000000000022E+00  5.879967660349445E+01  1.400000000000000E+01  1.699999999999976E+00  6.800745487529429E+00  6.799999999999942E+00  7.501578144457299E-02  2.631563357805095E+00  -1.950344365994450E+00
 2.999999999999985E+00  5.768998281223028E+01  1.400000000000000E+01  1.799999999999995E+00  7.200859948753855E+00  7.199999999999952E+00  7.544182307194700E-02  2.634452332925079E+00  -2.038047774120696E+00
 3.000000000000020E+00  5.665958348498134E+01  1.400000000000000E+01  1.900000000000004E+00  7.600980230824808E+00  7.600000000000055E+00  7.616987419404000E-02  2.638393686961615E+00  -2.124632710935986E+00
 2.999999999999982E+00  5.569906600329863E+01  1.400000000000000E+01  2.000000000000060E+00  8.001103412077093E+00  8.000000000000204E+00  7.710850260611500E-02  2.641889422101820E+00  -2.209857621932783E+00
 2.999999999998624E+00  1.100642416298294E+02  5.000000000000000E+00  1.250000000000780E-01  4.999816301921210E-01  5.000000000001400E-01  9.861736712506000E-02  5.070231371774590E+00  -6.138947137788680E-01
 2.999999999998080E+00  8.805139330386348E+01  4.000000000000000E+00  1.000000000000530E-01  3.999775401073680E-01  4.000000000000200E-01  9.871970766351700E-02  5.270179319825337E+00  -5.121903249143720E-01
 2.999999999997413E+00  6.603854497789762E+01  3.000000000000000E+00  7.500000000007601E-02  2.999708608931260E-01  3.000000000001100E-01  9.881652336890100E-02  5.534224906761184E+00  -4.047779769080480E-01
 3.000000000001860E+00  4.402569665193174E+01  2.000000000000000E+00  4.999999999996200E-02  1.999574997470240E-01  1.999999999999410E-01  9.888124074990100E-02  5.915423365579306E+00  -2.894897621068410E-01
 2.999999999997120E+00  2.201284832596587E+01  1.000000000000000E+00  2.500000000002100E-02  9.991553245834800E-02  1.000000000000120E-01  9.868110262990400E-02  6.582070830427824E+00  -1.617476289387780E-01
 2.999999999999936E+00  1.100642416302585E+02  6.666666666700000E+00  1.249999999999990E-01  4.999950429933630E-01  4.999999999999880E-01  1.138910392200810E-01  4.985059851895806E+00  -5.601120557924100E-01
 3.000000000000489E+00  8.805139330321623E+01  5.333333333300000E+00  9.999999999996600E-02  3.999927167474070E-01  3.999999999999130E-01  1.139271620690980E-01  5.183670510733393E+00  -4.691317228489070E-01
 3.000000000000760E+00  6.603854497782493E+01  4.000000000000000E+00  7.499999999998200E-02  2.999892104955150E-01  2.999999999999850E-01  1.139616319339420E-01  5.446357959244946E+00  -3.724585500974370E-01
 3.000000000002820E+00  4.402569665243360E+01  2.666666666700000E+00  4.999999999992600E-02  1.999825865908840E-01  1.999999999998450E-01  1.139807384199060E-01  5.826247717314615E+00  -2.679258664107720E-01
 3.000000000005480E+00  2.201284832539132E+01  1.333333333300000E+00  2.499999999995900E-02  9.996278714981800E-02  9.999999999997300E-02  1.138668273376470E-01  6.492345442868962E+00  -1.509582577408530E-01
 3.000000000001385E+00  1.100642416293406E+02  8.333333333300001E+00  1.249999999999330E-01  5.000029865196820E-01  4.999999999999050E-01  1.312154497176510E-01  4.853190401643518E+00  -4.934455115976340E-01
 2.999999999999600E+00  8.805139330426498E+01  6.666666666700000E+00  1.000000000000320E-01  4.000016171034650E-01  4.000000000000880E-01  1.311067105225740E-01  5.050008966754161E+00  -4.158220052098820E-01
 3.000000000000254E+00  6.603854497786854E+01  5.000000000000000E+00  7.500000000000100E-02  2.999998981022120E-01  3.000000000000230E-01  1.309957912043640E-01  5.310878505411087E+00  -3.324938280133210E-01
 3.000000000003100E+00  4.402569665147210E+01  3.333333333300000E+00  4.999999999994200E-02  1.999971255366320E-01  1.999999999999230E-01  1.308772907599200E-01  5.688980219893554E+00  -2.412946497315190E-01
 2.999999999999960E+00  2.201284832639644E+01  1.666666666700000E+00  2.500000000000200E-02  9.998971647143599E-02  1.000000000000070E-01  1.307049304953630E-01  6.353822791642409E+00  -1.376501739885470E-01
 3.000000000000321E+00  1.100642416300746E+02  1.166666666670000E+01  1.249999999999840E-01  5.000070052075229E-01  4.999999999999760E-01  1.636545244347770E-01  4.371796317886107E+00  -3.286597655442660E-01
 2.999999999999160E+00  8.805139330349364E+01  9.333333333300001E+00  1.000000000000390E-01  4.000059757976220E-01  4.000000000000720E-01  1.629769714761900E-01  4.563760641991929E+00  -2.845606269702890E-01
 2.999999999999560E+00  6.603854497785608E+01  7.000000000000000E+00  7.500000000001400E-02  3.000050839698340E-01  3.000000000000230E-01  1.622846957429590E-01  4.819758047774930E+00  -2.344782322968290E-01
 3.000000000000420E+00  4.402569665221852E+01  4.666666666700000E+00  4.999999999999100E-02  2.000042960625690E-01  1.999999999999850E-01  1.615769330220460E-01  5.193010322780282E+00  -1.762414897633290E-01
 3.000000000002800E+00  2.201284832563756E+01  2.333333333300000E+00  2.499999999997000E-02  1.000034460111760E-01  9.999999999995000E-02  1.608507746810260E-01  5.853374599079572E+00  -1.052715504676830E-01
 2.999999999999328E+00  1.100642416298294E+02  1.000000000000000E+01  1.250000000000350E-01  5.000063243759399E-01  5.000000000000560E-01  1.486843119039680E-01  4.656838941695857E+00  -4.156048254846120E-01
 3.000000000000051E+00  8.805139330386348E+01  8.000000000000000E+00  9.999999999999799E-02  4.000052729691910E-01  3.999999999999970E-01  1.483358844600780E-01  4.851381554409299E+00  -3.537042932708870E-01
 3.000000000000880E+00  6.603854497789762E+01  6.000000000000000E+00  7.499999999997600E-02  3.000042381453990E-01  2.999999999999700E-01  1.479801498454020E-01  5.109951121653021E+00  -2.860230777942480E-01
 2.999999999999940E+00  4.402569665193174E+01  4.000000000000000E+00  5.000000000000700E-02  2.000030337228190E-01  2.000000000000250E-01  1.476154334818150E-01  5.485758028237104E+00  -2.103935999867430E-01
 3.000000000002040E+00  2.201284832596587E+01  2.000000000000000E+00  2.499999999998100E-02  1.000007215249070E-01  9.999999999997500E-02  1.472283749661970E-01  6.148567225232977E+00  -1.222405797323280E-01
 3.499999999999750E+00  5.569906600329863E+01  6.000000000000000E+00  2.000000000000174E+00  8.999949912227988E+00  9.000000000000282E+00  3.723550758302700E-02  3.269613271039573E+00  -6.016432773133839E+00
 3.499999999999901E+00  5.569906600329863E+01  8.000000000000000E+00  2.000000000000044E+00  9.000154186052734E+00  8.999999999999998E+00  3.505615751095700E-02  3.198723772576865E+00  -5.429879261497359E+00
 3.500000000000074E+00  5.569906600329864E+01  1.000000000000000E+01  1.999999999999930E+00  9.000591045638282E+00  8.999999999999833E+00  3.606276832967000E-02  3.083246238336321E+00  -4.593727272290861E+00
 3.500000000000048E+00  5.569906600329863E+01  1.200000000000000E+01  1.999999999999962E+00  9.001040124914411E+00  8.999999999999925E+00  4.498680883414000E-02  2.853838701296069E+00  -3.465141509368667E+00
 3.500000000000055E+00  5.569906600329863E+01  1.400000000000000E+01  1.999999999999951E+00  9.000770711740310E+00  8.999999999999890E+00  2.485260486641400E-02  2.111573909187778E+00  -2.109592135217968E+00
 3.500000000000044E+00  5.665958348497370E+01  6.000000000000000E+00  1.899999999999947E+00  8.549966974935483E+00  8.549999999999846E+00  3.822263795218400E-02  3.276975637344816E+00  -5.738112532856243E+00
 3.499999999999787E+00  5.768998281223821E+01  6.000000000000000E+00  1.800000000000129E+00  8.099982214867540E+00  8.100000000000197E+00  3.984446376567400E-02  3.283936708133397E+00  -5.460301145316138E+00
 3.500000000000023E+00  5.879967660351915E+01  6.000000000000000E+00  1.700000000000025E+00  7.649995895500260E+00  7.650000000000151E+00  4.152420999198500E-02  3.286749271967816E+00  -5.183669588564827E+00
 3.499999999999992E+00  5.999999999994000E+01  6.000000000000000E+00  1.600000000000008E+00  7.200004966713610E+00  7.200000000000024E+00  4.291475055682400E-02  3.291090716418142E+00  -4.908411581479663E+00
 3.500000000000039E+00  6.130475459143513E+01  6.000000000000000E+00  1.499999999999999E+00  6.750009994088436E+00  6.750000000000053E+00  4.420081513739900E-02  3.298897267057336E+00  -4.634204091883698E+00
 3.500000000000195E+00  6.273095502891240E+01  6.000000000000000E+00  1.399999999999868E+00  6.300011999046689E+00  6.299999999999680E+00  4.546967081496700E-02  3.310572483841892E+00  -4.360684979884193E+00
 3.499999999999944E+00  6.429987478040752E+01  6.000000000000000E+00  1.299999999999998E+00  5.850011784377878E+00  5.849999999999919E+00  4.676423254774400E-02  3.326575263738309E+00  -4.087484542827475E+00
 3.500000000000041E+00  6.603854497782493E+01  6.000000000000000E+00  1.199999999999960E+00  5.400009985569256E+00  5.399999999999869E+00  4.811300190268000E-02  3.347568234576558E+00  -3.814201592540047E+00
 3.500000000000378E+00  6.798196019308726E+01  6.000000000000000E+00  1.099999999999863E+00  4.950007121302025E+00  4.949999999999800E+00  4.954024461654900E-02  3.374464441347408E+00  -3.540378889038903E+00
 3.500000000000330E+00  7.017642571705531E+01  6.000000000000000E+00  9.999999999998880E-01  4.500003622795085E+00  4.499999999999825E+00  5.107070527855800E-02  3.408498250228862E+00  -3.265476520182184E+00
 3.500000000000080E+00  5.665958348498707E+01  8.000000000000000E+00  1.899999999999990E+00  8.550148099262975E+00  8.550000000000107E+00  3.608499224209600E-02  3.192029446109256E+00  -5.171567038357857E+00
 3.499999999999925E+00  5.768998281222434E+01  8.000000000000000E+00  1.800000000000013E+00  8.100138472245932E+00  8.099999999999921E+00  3.720576188975300E-02  3.187683205472664E+00  -4.915389758085556E+00
 3.500000000000157E+00  5.879967660351915E+01  8.000000000000000E+00  1.699999999999913E+00  7.650126400948641E+00  7.649999999999876E+00  3.842184481319400E-02  3.185939610459343E+00  -4.661193404741771E+00
 3.499999999999718E+00  5.999999999992500E+01  8.000000000000000E+00  1.600000000000149E+00  7.200112789502605E+00  7.200000000000220E+00  3.973670882408000E-02  3.187121726313526E+00  -4.408799126597205E+00
 3.499999999999949E+00  6.130475459141947E+01  8.000000000000000E+00  1.500000000000026E+00  6.750098375543811E+00  6.750000000000041E+00  4.115504202419100E-02  3.191634089463977E+00  -4.157998050280010E+00
 3.499999999999839E+00  6.273095502889600E+01  8.000000000000000E+00  1.400000000000089E+00  6.300083754780418E+00  6.300000000000175E+00  4.268387673824700E-02  3.199980967769479E+00  -3.908545080423250E+00
 3.499999999999848E+00  6.429987478039030E+01  8.000000000000000E+00  1.300000000000050E+00  5.850069402875910E+00  5.850000000000027E+00  4.433372720108200E-02  3.212792868664347E+00  -3.660151310683517E+00
 3.499999999999976E+00  6.603854497782493E+01  8.000000000000000E+00  1.200000000000033E+00  5.400055694475530E+00  5.400000000000119E+00  4.611978727829000E-02  3.230865263383121E+00  -3.412474268520534E+00
 3.500000000000242E+00  6.798196019306801E+01  8.000000000000000E+00  1.099999999999917E+00  4.950042919659457E+00  4.949999999999893E+00  4.806330453863600E-02  3.255215711879382E+00  -3.165104747247572E+00
 3.499999999999940E+00  7.017642571705531E+01  8.000000000000000E+00  1.000000000000019E+00  4.500031298160121E+00  4.500000000000027E+00  5.019333498114400E-02  3.287169647473084E+00  -2.917548307320005E+00
 3.499999999999959E+00  5.665958348499510E+01  1.000000000000000E+01  1.900000000000004E+00  8.550499299217689E+00  8.549999999999940E+00  3.668149408392600E-02  3.066710025963713E+00  -4.372139881429478E+00
 3.500000000000003E+00  5.768998281224930E+01  1.000000000000000E+01  1.799999999999986E+00  8.100419133806758E+00  8.099999999999943E+00  3.747297211275700E-02  3.053205296740388E+00  -4.152887590817953E+00
 3.500000000000137E+00  5.879967660348457E+01  1.000000000000000E+01  1.699999999999885E+00  7.650349199350842E+00  7.649999999999715E+00  3.843386778229500E-02  3.043035719348804E+00  -3.935853546073694E+00
 3.500000000000252E+00  5.999999999995200E+01  1.000000000000000E+01  1.599999999999902E+00  7.200288337190273E+00  7.199999999999963E+00  3.956524647722100E-02  3.036561098916726E+00  -3.720887900434477E+00
 3.500000000000069E+00  6.130475459141008E+01  1.000000000000000E+01  1.499999999999964E+00  6.750235542196878E+00  6.749999999999941E+00  4.087294161674200E-02  3.034212804245985E+00  -3.507806864282973E+00
 3.500000000000100E+00  6.273095502888616E+01  1.000000000000000E+01  1.399999999999940E+00  6.300189935620829E+00  6.299999999999870E+00  4.236805646952700E-02  3.036515234378853E+00  -3.296390314940824E+00
 3.499999999999951E+00  6.429987478037995E+01  1.000000000000000E+01  1.300000000000018E+00  5.850150745158325E+00  5.850000000000017E+00  4.406767251980600E-02  3.044115743830165E+00  -3.086377484009568E+00
 3.500000000000083E+00  6.603854497782493E+01  1.000000000000000E+01  1.199999999999962E+00  5.400117289828133E+00  5.399999999999928E+00  4.599588381230200E-02  3.057826834221504E+00  -2.877460029420245E+00
 3.500000000000035E+00  6.798196019305647E+01  1.000000000000000E+01  1.100000000000002E+00  4.950088968078185E+00  4.950000000000047E+00  4.818532798364900E-02  3.078686818901477E+00  -2.669271456325304E+00
 3.499999999999960E+00  7.017642571705531E+01  1.000000000000000E+01  1.000000000000019E+00  4.500065248111597E+00  4.500000000000046E+00  5.067946229383700E-02  3.108049413832698E+00  -2.461371258578067E+00
 3.499999999999932E+00  5.665958348497370E+01  1.200000000000000E+01  1.900000000000023E+00  8.550858528038937E+00  8.549999999999974E+00  4.351959148653500E-02  2.827013581732881E+00  -3.306485050124431E+00
 3.500000000000019E+00  5.768998281223821E+01  1.200000000000000E+01  1.799999999999993E+00  8.100704015799195E+00  8.100000000000001E+00  4.256971291381900E-02  2.804684820186539E+00  -3.148172929909600E+00
 3.500000000000041E+00  5.879967660349034E+01  1.200000000000000E+01  1.699999999999966E+00  7.650573279545242E+00  7.649999999999917E+00  4.208865025545900E-02  2.787096880519755E+00  -2.990385136616715E+00
 3.499999999999965E+00  5.999999999994000E+01  1.200000000000000E+01  1.600000000000030E+00  7.200463160134809E+00  7.200000000000080E+00  4.204269307549200E-02  2.774522614376683E+00  -2.833220981420105E+00
 3.500000000000035E+00  6.130475459143513E+01  1.200000000000000E+01  1.499999999999993E+00  6.750370793091122E+00  6.750000000000020E+00  4.241158930895900E-02  2.767304286406547E+00  -2.676712010387184E+00
 3.500000000000004E+00  6.273095502891240E+01  1.200000000000000E+01  1.399999999999994E+00  6.300293649313163E+00  6.299999999999979E+00  4.318762631464900E-02  2.765886817746458E+00  -2.520829516691483E+00
 3.500000000000044E+00  6.429987478040752E+01  1.200000000000000E+01  1.299999999999969E+00  5.850229528986830E+00  5.849999999999917E+00  4.437533643636500E-02  2.770853071589588E+00  -2.365487637264785E+00
 3.499999999999940E+00  6.603854497782493E+01  1.200000000000000E+01  1.200000000000019E+00  5.400176535807979E+00  5.400000000000014E+00  4.599192796810300E-02  2.782968434811329E+00  -2.210542317319226E+00
 3.499999999999934E+00  6.798196019304875E+01  1.200000000000000E+01  1.100000000000027E+00  4.950133044457580E+00  4.950000000000049E+00  4.806858252858900E-02  2.803242652286130E+00  -2.055785786604526E+00
 3.500000000000021E+00  7.017642571705531E+01  1.200000000000000E+01  9.999999999999940E-01  4.500097667473560E+00  4.499999999999995E+00  5.065287124518300E-02  2.833020372036530E+00  -1.900935434715620E+00
 3.500000000000003E+00  5.665958348498134E+01  1.400000000000000E+01  1.900000000000007E+00  8.550680875931809E+00  8.550000000000036E+00  2.596349843193100E-02  2.134336076442736E+00  -2.029065727901349E+00
 3.500000000000027E+00  5.768998281223028E+01  1.400000000000000E+01  1.799999999999986E+00  8.100593423095477E+00  8.099999999999985E+00  2.702337876712700E-02  2.155133962095921E+00  -1.947149679617227E+00
 3.500000000000048E+00  5.879967660349445E+01  1.400000000000000E+01  1.699999999999969E+00  7.650509850298370E+00  7.649999999999942E+00  2.810587746232100E-02  2.174761982600216E+00  -1.863930927088344E+00
 3.500000000000011E+00  5.999999999993143E+01  1.400000000000000E+01  1.599999999999989E+00  7.200431542330277E+00  7.199999999999967E+00  2.929072947878000E-02  2.194229198933153E+00  -1.779510037233961E+00
 3.500000000000020E+00  6.130475459142619E+01  1.400000000000000E+01  1.500000000000003E+00  6.750359602641599E+00  6.750000000000045E+00  3.065815961878600E-02  2.214681660527610E+00  -1.693987120385383E+00
 3.500000000000036E+00  6.273095502890303E+01  1.400000000000000E+01  1.399999999999994E+00  6.300294767142329E+00  6.300000000000022E+00  3.228629123491300E-02  2.237351163079089E+00  -1.607448051098390E+00
 3.499999999999974E+00  6.429987478039767E+01  1.400000000000000E+01  1.300000000000030E+00  5.850237395309639E+00  5.850000000000102E+00  3.425148166079400E-02  2.263541459007516E+00  -1.519951895298746E+00
 3.500000000000037E+00  6.603854497782493E+01  1.400000000000000E+01  1.199999999999994E+00  5.400187513570676E+00  5.400000000000017E+00  3.663088103787400E-02  2.294652337028708E+00  -1.431519270616039E+00
 3.500000000000035E+00  6.798196019304325E+01  1.400000000000000E+01  1.099999999999993E+00  4.950144884147788E+00  4.950000000000006E+00  3.950656508857800E-02  2.332239801444856E+00  -1.342120442469549E+00
 3.499999999999985E+00  7.017642571705531E+01  1.400000000000000E+01  9.999999999999980E-01  4.500109079640242E+00  4.499999999999976E+00  4.297098302923000E-02  2.378115319092959E+00  -1.251661191761694E+00
 4.000000000000352E+00  9.946261786328390E+01  6.000000000000000E+00  1.999999999999771E+00  1.000132924463846E+01  9.999999999999559E+00  4.248092630108000E-02  3.158230225969647E+00  -6.139749640740938E+00
 4.000000000000007E+00  9.946261786332512E+01  8.000000000000000E+00  2.000000000000016E+00  1.000152853701850E+01  1.000000000000009E+01  4.138420387515000E-02  3.147166849535689E+00  -5.921134876389942E+00
 3.999999999999695E+00  9.946261786305305E+01  1.000000000000000E+01  2.000000000000207E+00  1.000160319396710E+01  1.000000000000042E+01  3.635748908357900E-02  3.124698318490198E+00  -5.630547953268144E+00
 3.999999999999666E+00  9.946261786311902E+01  1.200000000000000E+01  2.000000000000244E+00  1.000243709162707E+01  1.000000000000055E+01  3.025302917241700E-02  3.052213280027670E+00  -5.222963022674502E+00
 3.999999999999762E+00  9.946261786309546E+01  1.400000000000000E+01  2.000000000000188E+00  1.000280504756968E+01  1.000000000000046E+01  2.952068588574500E-02  2.982396616422098E+00  -4.701738482516324E+00
 3.999999999999941E+00  1.011778276519776E+02  6.000000000000000E+00  1.900000000000095E+00  9.501410756911898E+00  9.500000000000364E+00  4.267665492742200E-02  3.165879947188592E+00  -5.872054207137891E+00
 4.000000000000049E+00  1.030178264506235E+02  6.000000000000000E+00  1.799999999999930E+00  9.001445673539333E+00  8.999999999999739E+00  4.289073215635900E-02  3.175163499043809E+00  -5.603954848951393E+00
 3.999999999999893E+00  1.049994225064312E+02  6.000000000000000E+00  1.700000000000076E+00  8.501440732191792E+00  8.500000000000199E+00  4.312563599506800E-02  3.186340822882991E+00  -5.335308731948039E+00
 4.000000000000003E+00  1.071428571430485E+02  6.000000000000000E+00  1.599999999999977E+00  8.001402153029110E+00  7.999999999999889E+00  4.338404736637300E-02  3.199725328885629E+00  -5.065947829843477E+00
 4.000000000000192E+00  1.094727760563499E+02  6.000000000000000E+00  1.499999999999934E+00  7.501335670863247E+00  7.499999999999958E+00  4.366888828936600E-02  3.215698401718398E+00  -4.795673106777013E+00
 4.000000000000233E+00  1.120195625519890E+02  6.000000000000000E+00  1.399999999999913E+00  7.001246562687024E+00  6.999999999999891E+00  4.398336889602700E-02  3.234728912234730E+00  -4.524247123250174E+00
 4.000000000000125E+00  1.148212049651892E+02  6.000000000000000E+00  1.299999999999985E+00  6.501139670210219E+00  6.500000000000087E+00  4.433105408911100E-02  3.257399999542627E+00  -4.251384533816439E+00
 4.000000000000010E+00  1.179259731750397E+02  6.000000000000000E+00  1.200000000000018E+00  6.001019416548682E+00  6.000000000000101E+00  4.471596497342100E-02  3.284446707141150E+00  -3.976739685386145E+00
 4.000000000000043E+00  1.213963574878818E+02  6.000000000000000E+00  1.100000000000007E+00  5.500889815613638E+00  5.500000000000082E+00  4.514272757968100E-02  3.316810272476103E+00  -3.699890091562373E+00
 4.000000000000224E+00  1.253150459235329E+02  6.000000000000000E+00  9.999999999999299E-01  5.000754471995447E+00  4.999999999999874E+00  4.561676420984400E-02  3.355718669922327E+00  -3.420313842627220E+00
 4.000000000000244E+00  1.011778276518070E+02  1.200000000000000E+01  1.899999999999839E+00  9.502500248769369E+00  9.499999999999659E+00  3.135811462793500E-02  3.050760721720444E+00  -4.977826581382509E+00
 3.999999999999930E+00  1.030178264505350E+02  1.200000000000000E+01  1.800000000000019E+00  9.002494530319174E+00  8.999999999999968E+00  3.257555641466000E-02  3.050867105672460E+00  -4.734531676026140E+00
 4.000000000000379E+00  1.049994225063393E+02  1.200000000000000E+01  1.699999999999798E+00  8.502428532741899E+00  8.499999999999634E+00  3.385184067041200E-02  3.053045678768624E+00  -4.492994325270488E+00
 3.999999999999747E+00  1.071428571428571E+02  1.200000000000000E+01  1.600000000000135E+00  8.002314938983865E+00  8.000000000000270E+00  3.517269404109500E-02  3.057820644927523E+00  -4.253054125097625E+00
 3.999999999999902E+00  1.094727760562500E+02  1.200000000000000E+01  1.500000000000069E+00  7.502166456040073E+00  7.500000000000199E+00  3.654216267280800E-02  3.065718554526113E+00  -4.014494621748292E+00
 3.999999999999768E+00  1.120195625516753E+02  1.200000000000000E+01  1.400000000000073E+00  7.001994124296512E+00  7.000000000000040E+00  3.797197879032300E-02  3.077306955220659E+00  -3.777053007420763E+00
 3.999999999999919E+00  1.148212049650793E+02  1.200000000000000E+01  1.300000000000051E+00  6.501806981669921E+00  6.500000000000149E+00  3.947764921858000E-02  3.093243102517165E+00  -3.540420585511423E+00
 4.000000000000246E+00  1.179259731748079E+02  1.200000000000000E+01  1.199999999999864E+00  6.001612237697985E+00  5.999999999999615E+00  4.107758454317600E-02  3.114327762367407E+00  -3.304236357647890E+00
 4.000000000000220E+00  1.213963574877590E+02  1.200000000000000E+01  1.099999999999920E+00  5.501415575944903E+00  5.499999999999842E+00  4.279364910991200E-02  3.141571281233478E+00  -3.068074635953157E+00
 3.999999999999791E+00  1.253150459234020E+02  1.200000000000000E+01  1.000000000000075E+00  5.001221446895156E+00  5.000000000000166E+00  4.465264871056600E-02  3.176284431627890E+00  -2.831426005547212E+00
 4.000000000000579E+00  1.011778276521056E+02  8.000000000000000E+00  1.899999999999678E+00  9.501634434454042E+00  9.499999999999490E+00  4.161355213852800E-02  3.152317371269792E+00  -5.657582021194522E+00
 4.000000000000154E+00  1.030178264507561E+02  8.000000000000000E+00  1.799999999999951E+00  9.001684843239950E+00  9.000000000000032E+00  4.188372665539500E-02  3.159007027246517E+00  -5.394166583235283E+00
 4.000000000000558E+00  1.049994225066149E+02  8.000000000000000E+00  1.699999999999778E+00  8.501687464930779E+00  8.499999999999838E+00  4.219976407112400E-02  3.167534484908901E+00  -5.130773405260411E+00
 4.000000000000167E+00  1.071428571430963E+02  8.000000000000000E+00  1.599999999999917E+00  8.001649631787181E+00  7.999999999999853E+00  4.256627666173000E-02  3.178254931772657E+00  -4.867258495413464E+00
 3.999999999999979E+00  1.094727760563998E+02  8.000000000000000E+00  1.499999999999977E+00  7.501578307230439E+00  7.499999999999853E+00  4.298772635731000E-02  3.191591599649094E+00  -4.603443197495057E+00
 3.999999999999991E+00  1.120195625519890E+02  8.000000000000000E+00  1.399999999999986E+00  7.001480046715194E+00  6.999999999999917E+00  4.346897712423500E-02  3.208053860105362E+00  -4.339107495484813E+00
 3.999999999999813E+00  1.148212049652991E+02  8.000000000000000E+00  1.300000000000083E+00  6.501360940300665E+00  6.500000000000173E+00  4.401604502619600E-02  3.228264604695132E+00  -4.073981809600006E+00
 3.999999999999692E+00  1.179259731750976E+02  8.000000000000000E+00  1.200000000000113E+00  6.001226557872511E+00  6.000000000000195E+00  4.463694970668400E-02  3.253000256004781E+00  -3.807736349234802E+00
 4.000000000000160E+00  1.213963574880046E+02  8.000000000000000E+00  1.099999999999953E+00  5.501081908859251E+00  5.499999999999941E+00  4.534249456006900E-02  3.283248330853401E+00  -3.539966612113833E+00
 3.999999999999685E+00  1.253150459237292E+02  8.000000000000000E+00  1.000000000000087E+00  5.000931419707126E+00  5.000000000000120E+00  4.614662479958300E-02  3.320290238172334E+00  -3.270172741138684E+00
 4.000000000000060E+00  1.011778276517729E+02  1.000000000000000E+01  1.899999999999934E+00  9.501815762337030E+00  9.499999999999783E+00  3.671377698778700E-02  3.123581809000453E+00  -5.371954913731830E+00
 3.999999999999719E+00  1.030178264504112E+02  1.000000000000000E+01  1.800000000000144E+00  9.001933448237024E+00  9.000000000000215E+00  3.722136119258600E-02  3.124406138780603E+00  -5.114569447186314E+00
 4.000000000000496E+00  1.049994225062842E+02  1.000000000000000E+01  1.699999999999774E+00  8.501970539172483E+00  8.499999999999714E+00  3.786225953505800E-02  3.127643106075378E+00  -4.858289186211962E+00
 3.999999999999830E+00  1.071428571427806E+02  1.000000000000000E+01  1.600000000000072E+00  8.001943141079511E+00  8.000000000000089E+00  3.862226217098900E-02  3.133684713356284E+00  -4.602963202467715E+00
 3.999999999999970E+00  1.094727760561901E+02  1.000000000000000E+01  1.499999999999982E+00  7.501866478673647E+00  7.499999999999865E+00  3.948561378525300E-02  3.142868386526871E+00  -4.348410402624692E+00
 4.000000000000324E+00  1.120195625516126E+02  1.000000000000000E+01  1.399999999999844E+00  7.001750179731676E+00  6.999999999999674E+00  4.038071835236900E-02  3.155729515230756E+00  -4.094396749886437E+00
 4.000000000000186E+00  1.148212049649695E+02  1.000000000000000E+01  1.299999999999923E+00  6.501606116560676E+00  6.499999999999856E+00  4.134839792815200E-02  3.173049047445372E+00  -3.840590675841845E+00
 3.999999999999839E+00  1.179259731747152E+02  1.000000000000000E+01  1.200000000000064E+00  6.001445092810889E+00  6.000000000000127E+00  4.239275548242700E-02  3.195293228137611E+00  -3.586682504515588E+00
 3.999999999999845E+00  1.213963574876362E+02  1.000000000000000E+01  1.100000000000060E+00  5.501279038060670E+00  5.500000000000131E+00  4.363426910970500E-02  3.222580278127099E+00  -3.332588990333986E+00
 3.999999999999964E+00  1.253150459233759E+02  1.000000000000000E+01  9.999999999999890E-01  5.001107933845373E+00  4.999999999999909E+00  4.520439390419000E-02  3.258968064472677E+00  -3.077738060512655E+00
 3.999999999999956E+00  1.011778276518314E+02  1.400000000000000E+01  1.899999999999970E+00  9.502787078701262E+00  9.499999999999766E+00  3.068450167474000E-02  2.975216470391898E+00  -4.477664045813222E+00
 4.000000000000225E+00  1.030178264504719E+02  1.400000000000000E+01  1.799999999999867E+00  9.002703644404757E+00  8.999999999999739E+00  3.191885011281500E-02  2.970423809942290E+00  -4.255878485260213E+00
 3.999999999999954E+00  1.049994225062999E+02  1.400000000000000E+01  1.700000000000037E+00  8.502574014331366E+00  8.500000000000107E+00  3.322643547435600E-02  2.968254393167475E+00  -4.036243579132428E+00
 4.000000000000173E+00  1.071428571428298E+02  1.400000000000000E+01  1.599999999999925E+00  8.002411910286238E+00  7.999999999999902E+00  3.461158342028200E-02  2.969118137689814E+00  -3.818589703464381E+00
 4.000000000000001E+00  1.094727760561216E+02  1.400000000000000E+01  1.500000000000007E+00  7.502228191473599E+00  7.500000000000036E+00  3.608221985970000E-02  2.973467161494951E+00  -3.602709991529149E+00
 4.000000000000115E+00  1.120195625516305E+02  1.400000000000000E+01  1.399999999999948E+00  7.002031445162864E+00  6.999999999999901E+00  3.765046957952200E-02  2.981824853442460E+00  -3.388361101344409E+00
 3.999999999999999E+00  1.148212049650636E+02  1.400000000000000E+01  1.299999999999985E+00  6.501828351837750E+00  6.499999999999924E+00  3.933390723614300E-02  2.994836391379448E+00  -3.175260068643281E+00
 3.999999999999809E+00  1.179259731747748E+02  1.400000000000000E+01  1.200000000000051E+00  6.001624026957836E+00  6.000000000000026E+00  4.116060661878200E-02  3.013452640557992E+00  -2.963046927122520E+00
 3.999999999999859E+00  1.213963574876362E+02  1.400000000000000E+01  1.100000000000080E+00  5.501422512318958E+00  5.500000000000245E+00  4.315779930073800E-02  3.038784101144496E+00  -2.751260703303595E+00
 4.000000000000123E+00  1.253150459233086E+02  1.400000000000000E+01  9.999999999999500E-01  5.001227034852852E+00  4.999999999999873E+00  4.535339397019200E-02  3.072100449989788E+00  -2.539374130773871E+00
 4.500000000000219E+00  9.946261786328390E+01  6.000000000000000E+00  1.999999999999918E+00  1.100336170365027E+01  1.099999999999999E+01  3.092858994934000E-02  3.041137786824262E+00  -6.066883435667223E+00
 4.499999999999963E+00  9.946261786332512E+01  8.000000000000000E+00  1.999999999999974E+00  1.100348884892059E+01  1.099999999999978E+01  3.032140620160300E-02  3.031004689360024E+00  -5.849961278112675E+00
 4.500000000000192E+00  9.946261786305305E+01  1.000000000000000E+01  1.999999999999905E+00  1.100349359341021E+01  1.099999999999986E+01  2.616482510922000E-02  3.012327830509454E+00  -5.568509208015270E+00
 4.500000000000443E+00  9.946261786311902E+01  1.200000000000000E+01  1.999999999999712E+00  1.100373580628194E+01  1.099999999999930E+01  1.772511777044000E-02  2.937357573008418E+00  -5.175627649480167E+00
 4.499999999999968E+00  9.946261786309546E+01  1.400000000000000E+01  1.999999999999983E+00  1.100372211484380E+01  1.099999999999984E+01  1.647975736778000E-02  2.859625297670966E+00  -4.656455878376331E+00
 4.500000000000257E+00  1.011778276519776E+02  6.000000000000000E+00  1.899999999999896E+00  1.045318550419985E+01  1.044999999999992E+01  3.115681843082600E-02  3.049229875251494E+00  -5.802427464350439E+00
 4.499999999999740E+00  1.030178264506235E+02  6.000000000000000E+00  1.800000000000143E+00  9.902992212458821E+00  9.900000000000318E+00  3.140355865445600E-02  3.058978075622979E+00  -5.537576833959831E+00
 4.499999999999645E+00  1.049994225064312E+02  6.000000000000000E+00  1.700000000000191E+00  9.352785722638407E+00  9.350000000000446E+00  3.167134081307900E-02  3.070641796944590E+00  -5.272190004590535E+00
 4.499999999999732E+00  1.071428571430485E+02  6.000000000000000E+00  1.600000000000131E+00  8.802569644934634E+00  8.800000000000292E+00  3.196290467704200E-02  3.084534020020242E+00  -5.006100910034789E+00
 4.499999999999790E+00  1.094727760563499E+02  6.000000000000000E+00  1.500000000000079E+00  8.252347320449584E+00  8.250000000000121E+00  3.228125191945200E-02  3.101035898090212E+00  -4.739113176039186E+00
 4.499999999999671E+00  1.120195625519890E+02  6.000000000000000E+00  1.400000000000116E+00  7.702121833619470E+00  7.700000000000179E+00  3.262970832899200E-02  3.120616377849882E+00  -4.470992776424820E+00
 4.500000000000084E+00  1.148212049651892E+02  6.000000000000000E+00  1.299999999999976E+00  7.151896021927469E+00  7.149999999999978E+00  3.301200304945600E-02  3.143859100955635E+00  -4.201458590426904E+00
 4.500000000000069E+00  1.179259731750397E+02  6.000000000000000E+00  1.199999999999982E+00  6.601672482575024E+00  6.599999999999984E+00  3.343237520892900E-02  3.171500138481279E+00  -3.930170067618478E+00
 4.500000000000035E+00  1.213963574878818E+02  6.000000000000000E+00  1.100000000000028E+00  6.051453575547620E+00  6.050000000000193E+00  3.389571586838100E-02  3.204482284935873E+00  -3.656710785917144E+00
 4.499999999999832E+00  1.253150459235329E+02  6.000000000000000E+00  1.000000000000069E+00  5.501241422127472E+00  5.500000000000212E+00  3.440773599592400E-02  3.244035370829820E+00  -3.380565997358095E+00
 4.499999999999770E+00  1.011778276521056E+02  8.000000000000000E+00  1.900000000000095E+00  1.045332238232587E+01  1.045000000000008E+01  3.053754224029600E-02  3.036471969126881E+00  -5.589545568003206E+00
 4.500000000000068E+00  1.030178264507561E+02  8.000000000000000E+00  1.799999999999989E+00  9.903134348649049E+00  9.900000000000063E+00  3.078898914934000E-02  3.043467697103358E+00  -5.329243398228432E+00
 4.500000000000039E+00  1.049994225066149E+02  8.000000000000000E+00  1.699999999999970E+00  9.352929175546073E+00  9.349999999999902E+00  3.108100581622200E-02  3.052283649856269E+00  -5.068942107361644E+00
 4.500000000000044E+00  1.071428571430963E+02  8.000000000000000E+00  1.600000000000017E+00  8.802711074945849E+00  8.800000000000164E+00  3.141900028860000E-02  3.063271146366469E+00  -4.808502472288659E+00
 4.499999999999963E+00  1.094727760563998E+02  8.000000000000000E+00  1.499999999999982E+00  8.252484038524578E+00  8.249999999999845E+00  3.180859243493500E-02  3.076853728789039E+00  -4.547752606151344E+00
 4.499999999999596E+00  1.120195625519890E+02  8.000000000000000E+00  1.400000000000131E+00  7.702251820983272E+00  7.700000000000154E+00  3.225589330251700E-02  3.093545370581583E+00  -4.286480726175764E+00
 4.499999999999808E+00  1.148212049652991E+02  8.000000000000000E+00  1.300000000000079E+00  7.152017914782797E+00  7.150000000000185E+00  3.276802150142800E-02  3.113977129965461E+00  -4.024426353111283E+00
 4.499999999999987E+00  1.179259731750976E+02  8.000000000000000E+00  1.199999999999977E+00  6.601785522460408E+00  6.599999999999858E+00  3.335382368484200E-02  3.138936011853612E+00  -3.761269245316204E+00
 4.499999999999942E+00  1.213963574880046E+02  8.000000000000000E+00  1.099999999999990E+00  6.051557532378365E+00  6.049999999999882E+00  3.402466293941200E-02  3.169421175355105E+00  -3.496614940219398E+00
 4.499999999999623E+00  1.253150459237292E+02  8.000000000000000E+00  1.000000000000087E+00  5.501336501640464E+00  5.500000000000101E+00  3.479499846645800E-02  3.206725449077824E+00  -3.229974923280063E+00
 4.499999999999683E+00  1.011778276517729E+02  1.000000000000000E+01  1.900000000000136E+00  1.045338042009822E+01  1.045000000000014E+01  2.636797684778400E-02  3.011654440446482E+00  -5.312518087617607E+00
 4.500000000000103E+00  1.030178264504112E+02  1.000000000000000E+01  1.799999999999962E+00  9.903228553336476E+00  9.899999999999977E+00  2.667316113763800E-02  3.012459713369575E+00  -5.057558207592852E+00
 4.499999999999980E+00  1.049994225062842E+02  1.000000000000000E+01  1.699999999999988E+00  9.353044363598787E+00  9.349999999999898E+00  2.708809667129900E-02  3.015270137421081E+00  -4.803569674715449E+00
 4.499999999999873E+00  1.071428571427806E+02  1.000000000000000E+01  1.600000000000059E+00  8.802835075820967E+00  8.800000000000122E+00  2.761652129593800E-02  3.020610475738955E+00  -4.550446295179488E+00
 4.500000000000019E+00  1.094727760561901E+02  1.000000000000000E+01  1.499999999999999E+00  8.252608146301901E+00  8.250000000000021E+00  2.826536024871200E-02  3.029006286249460E+00  -4.298041242943709E+00
 4.499999999999785E+00  1.120195625516126E+02  1.000000000000000E+01  1.400000000000075E+00  7.702370749320691E+00  7.700000000000111E+00  2.907871789691600E-02  3.041108784813090E+00  -4.046186164809320E+00
 4.500000000000484E+00  1.148212049649695E+02  1.000000000000000E+01  1.299999999999870E+00  7.152126220540659E+00  7.149999999999914E+00  2.997854989705800E-02  3.057898848284335E+00  -3.794609227848503E+00
 4.500000000000343E+00  1.179259731747152E+02  1.000000000000000E+01  1.199999999999896E+00  6.601881849543136E+00  6.599999999999840E+00  3.092824196459700E-02  3.079608026561058E+00  -3.542868697445542E+00
 4.500000000000250E+00  1.213963574876362E+02  1.000000000000000E+01  1.099999999999927E+00  6.051642320726239E+00  6.049999999999874E+00  3.196168568157500E-02  3.107234400120540E+00  -3.290519805689092E+00
 4.499999999999863E+00  1.253150459233759E+02  1.000000000000000E+01  1.000000000000060E+00  5.501411071885268E+00  5.500000000000193E+00  3.306671539588400E-02  3.141921518704930E+00  -3.037034532214963E+00
 4.499999999999706E+00  1.011778276518070E+02  1.200000000000000E+01  1.900000000000132E+00  1.045358514085891E+01  1.045000000000017E+01  1.902145483162300E-02  2.937070936154575E+00  -4.930660511197644E+00
 4.499999999999770E+00  1.030178264505350E+02  1.200000000000000E+01  1.800000000000159E+00  9.903407783751584E+00  9.900000000000460E+00  2.026343075551100E-02  2.935518791262899E+00  -4.687645432895973E+00
 4.499999999999892E+00  1.049994225063393E+02  1.200000000000000E+01  1.700000000000022E+00  9.353193072586864E+00  9.349999999999936E+00  2.144897967618200E-02  2.935412002970719E+00  -4.446611509674337E+00
 4.500000000000218E+00  1.071428571428571E+02  1.200000000000000E+01  1.599999999999899E+00  8.802951534269132E+00  8.799999999999795E+00  2.262075399440400E-02  2.937915246601821E+00  -4.207393638105243E+00
 4.500000000000191E+00  1.094727760562500E+02  1.200000000000000E+01  1.499999999999914E+00  8.252694602899897E+00  8.249999999999813E+00  2.381759029548200E-02  2.943744331968075E+00  -3.969752174739813E+00
 4.500000000000077E+00  1.120195625516753E+02  1.200000000000000E+01  1.399999999999998E+00  7.702431394820981E+00  7.700000000000097E+00  2.507115669176200E-02  2.953516386984432E+00  -3.733405873501643E+00
 4.500000000000409E+00  1.148212049650793E+02  1.200000000000000E+01  1.299999999999879E+00  7.152168696932604E+00  7.149999999999866E+00  2.640775992475800E-02  2.967895574067624E+00  -3.498036298358887E+00
 4.499999999999761E+00  1.179259731748079E+02  1.200000000000000E+01  1.200000000000063E+00  6.601911490775426E+00  6.600000000000060E+00  2.785140520899800E-02  2.987677965292272E+00  -3.263280551440728E+00
 4.499999999999984E+00  1.213963574877590E+02  1.200000000000000E+01  1.099999999999992E+00  6.051663426650954E+00  6.049999999999939E+00  2.942616675882400E-02  3.013865200012149E+00  -3.028717573622475E+00
 4.500000000000368E+00  1.253150459234020E+02  1.200000000000000E+01  9.999999999998940E-01  5.501427173908571E+00  5.499999999999784E+00  3.115829065116400E-02  3.047758499234555E+00  -2.793848058416765E+00
 4.499999999999770E+00  1.011778276518314E+02  1.400000000000000E+01  1.900000000000159E+00  1.045353956898420E+01  1.045000000000044E+01  1.739842268901100E-02  2.849808210630881E+00  -4.432679786911763E+00
 4.500000000000128E+00  1.030178264504719E+02  1.400000000000000E+01  1.799999999999945E+00  9.903320109428202E+00  9.899999999999928E+00  1.837965586028200E-02  2.842348247383478E+00  -4.211268905573302E+00
 4.499999999999776E+00  1.049994225062999E+02  1.400000000000000E+01  1.700000000000103E+00  9.353078326192030E+00  9.350000000000186E+00  1.944986860343600E-02  2.837748932512627E+00  -3.992091665979525E+00
 4.500000000000026E+00  1.071428571428298E+02  1.400000000000000E+01  1.599999999999976E+00  8.802824007918380E+00  8.799999999999910E+00  2.061761027969600E-02  2.836416250779850E+00  -3.774980621529587E+00
 4.500000000000173E+00  1.094727760562072E+02  1.400000000000000E+01  1.499999999999954E+00  8.252564508158150E+00  8.250000000000007E+00  2.189010539993500E-02  2.838806461248151E+00  -3.559734413072660E+00
 4.500000000000079E+00  1.120195625517201E+02  1.400000000000000E+01  1.399999999999940E+00  7.702305497869276E+00  7.699999999999781E+00  2.327717751195700E-02  2.845464820226029E+00  -3.346114930170647E+00
 4.500000000000085E+00  1.148212049650636E+02  1.400000000000000E+01  1.299999999999981E+00  7.152051356278484E+00  7.150000000000006E+00  2.479285388585500E-02  2.857057788789619E+00  -3.133842331792584E+00
 4.500000000000159E+00  1.179259731747748E+02  1.400000000000000E+01  1.199999999999959E+00  6.601805442091515E+00  6.599999999999966E+00  2.645654295851300E-02  2.874414237714988E+00  -2.922587711878553E+00
 4.500000000000082E+00  1.213963574876362E+02  1.400000000000000E+01  1.099999999999976E+00  6.051570301529635E+00  6.049999999999958E+00  2.829430686163600E-02  2.898584978629601E+00  -2.711962344893557E+00
 4.499999999999966E+00  1.253150459233086E+02  1.400000000000000E+01  1.000000000000005E+00  5.501347834155538E+00  5.499999999999995E+00  3.034056196056700E-02  2.930931369890716E+00  -2.501501721091882E+00
 4.999999999999464E+00  2.142857142857143E+02  6.000000000000000E+00  2.000000000000410E-01  1.200044103677734E+00  1.200000000000139E+00  3.282822777634800E-02  4.241623023815388E+00  -9.181590203789000E-01
 5.000000000000660E+00  2.142857142859056E+02  8.000000000000000E+00  1.999999999999750E-01  1.200076229506812E+00  1.199999999999982E+00  3.905567633189100E-02  4.205336302828627E+00  -8.733518226734490E-01
 5.000000000000755E+00  2.142857142855612E+02  1.000000000000000E+01  1.999999999999550E-01  1.200108556110423E+00  1.199999999999881E+00  4.400272785057900E-02  4.144778656825729E+00  -8.204680038220840E-01
 4.999999999999905E+00  2.142857142857143E+02  1.200000000000000E+01  1.999999999999990E-01  1.200129329369934E+00  1.199999999999975E+00  4.863217405986700E-02  4.058398939970225E+00  -7.580071153612949E-01
 5.000000000000560E+00  2.142857142858236E+02  1.400000000000000E+01  1.999999999999720E-01  1.200134385057994E+00  1.199999999999944E+00  5.365072532339300E-02  3.946968748828496E+00  -6.860088119846171E-01
 5.000000000000184E+00  1.989252357265678E+02  6.000000000000000E+00  2.499999999999900E-01  1.500110787684301E+00  1.499999999999986E+00  3.209572266801600E-02  4.055232210691068E+00  -1.098561188274632E+00
 4.999999999999426E+00  1.871958138720248E+02  6.000000000000000E+00  3.000000000000340E-01  1.800177067072088E+00  1.800000000000032E+00  3.142418077660400E-02  3.908642502961201E+00  -1.271360302739016E+00
 4.999999999999677E+00  1.778199714353771E+02  6.000000000000000E+00  3.500000000000350E-01  2.100245243018330E+00  2.100000000000097E+00  3.081032756536400E-02  3.789583532297355E+00  -1.438131340859146E+00
 5.000000000001325E+00  1.700786841392400E+02  6.000000000000000E+00  3.999999999998500E-01  2.400316420676132E+00  2.399999999999630E+00  3.024964907268700E-02  3.690608556998858E+00  -1.600022401075540E+00
 4.999999999999578E+00  1.635306060791568E+02  6.000000000000000E+00  4.500000000000240E-01  2.700391077143867E+00  2.699999999999954E+00  2.974146185034200E-02  3.606990905592375E+00  -1.757905865459889E+00
 5.000000000000724E+00  1.578870642275643E+02  6.000000000000000E+00  4.999999999999080E-01  3.000469417775667E+00  2.999999999999810E+00  2.928165323394200E-02  3.535543360204578E+00  -1.912470012859827E+00
 5.000000000000053E+00  1.529498261792488E+02  6.000000000000000E+00  5.499999999999809E-01  3.300551752618035E+00  3.299999999999915E+00  2.884927710287600E-02  3.473723015173142E+00  -2.064248123739833E+00
 4.999999999999721E+00  1.485774159323062E+02  6.000000000000000E+00  6.000000000000650E-01  3.600638341264839E+00  3.600000000000223E+00  2.842906182365800E-02  3.419528270854442E+00  -2.213632437681932E+00
 4.999999999999986E+00  1.446656531098319E+02  6.000000000000000E+00  6.500000000000040E-01  3.900729221761334E+00  3.900000000000015E+00  2.802160484761200E-02  3.371600932139221E+00  -2.360927023728248E+00
 4.999999999999394E+00  1.411358048587968E+02  6.000000000000000E+00  7.000000000000990E-01  4.200824349299303E+00  4.200000000000170E+00  2.763001559055700E-02  3.328956292211543E+00  -2.506384365379490E+00
 5.000000000000350E+00  1.379270549435156E+02  6.000000000000000E+00  7.499999999999570E-01  4.500923655545041E+00  4.500000000000004E+00  2.725596400135400E-02  3.290824465282041E+00  -2.650219371558553E+00
 4.999999999999837E+00  1.349915410601941E+02  6.000000000000000E+00  8.000000000000430E-01  4.801027058946651E+00  4.800000000000128E+00  2.689983922879700E-02  3.256583894744822E+00  -2.792616732762359E+00
 4.999999999999865E+00  1.322909826425145E+02  6.000000000000000E+00  8.500000000000070E-01  5.101134466251682E+00  5.099999999999927E+00  2.656128380286100E-02  3.225724472101989E+00  -2.933736204832566E+00
 4.999999999999961E+00  1.297943280595081E+02  6.000000000000000E+00  9.000000000000070E-01  5.401245772832687E+00  5.400000000000007E+00  2.623956445764900E-02  3.197822786058404E+00  -3.073716771768067E+00
 5.000000000000366E+00  1.274760748411756E+02  6.000000000000000E+00  9.499999999999100E-01  5.701360862936234E+00  5.699999999999807E+00  2.593378738441400E-02  3.172524115358728E+00  -3.212679998651064E+00
 5.000000000000345E+00  1.253150459235329E+02  6.000000000000000E+00  9.999999999999020E-01  6.001479609963193E+00  5.999999999999757E+00  2.564301496520200E-02  3.149528845326680E+00  -3.350732752002383E+00
 4.999999999999720E+00  1.989252357264029E+02  8.000000000000000E+00  2.500000000000200E-01  1.500140661583278E+00  1.500000000000050E+00  3.759514460355000E-02  4.016511930693124E+00  -1.044339219384088E+00
 4.999999999999874E+00  1.871958138723169E+02  8.000000000000000E+00  3.000000000000200E-01  1.800205963947402E+00  1.800000000000082E+00  3.622396088486000E-02  3.868241301542491E+00  -1.208445083391589E+00
 4.999999999999617E+00  1.778199714356406E+02  8.000000000000000E+00  3.500000000000490E-01  2.100273827058712E+00  2.100000000000160E+00  3.497831068342200E-02  3.747958172316005E+00  -1.367111905316609E+00
 5.000000000000931E+00  1.700786841394810E+02  8.000000000000000E+00  3.999999999999120E-01  2.400345097970225E+00  2.399999999999844E+00  3.385719006082100E-02  3.648135180466361E+00  -1.521378843742386E+00
 5.000000000000454E+00  1.635306060791569E+02  8.000000000000000E+00  4.499999999999510E-01  2.700420252617746E+00  2.699999999999910E+00  3.284702383434000E-02  3.563851248931599E+00  -1.672019776950908E+00
 5.000000000000664E+00  1.578870642274605E+02  8.000000000000000E+00  4.999999999999500E-01  3.000499562369329E+00  3.000000000000032E+00  3.193264590951500E-02  3.491721997459944E+00  -1.819627927496093E+00
 5.000000000000147E+00  1.529498261794437E+02  8.000000000000000E+00  5.499999999999690E-01  3.300583178150829E+00  3.299999999999895E+00  3.110024275167400E-02  3.429326831695922E+00  -1.964669990483552E+00
 4.999999999999734E+00  1.485774159323982E+02  8.000000000000000E+00  6.000000000000300E-01  3.600671175025570E+00  3.600000000000020E+00  3.033807295988300E-02  3.374879123904801E+00  -2.107521397768338E+00
 5.000000000000354E+00  1.446656531100063E+02  8.000000000000000E+00  6.499999999999460E-01  3.900763576418225E+00  3.899999999999906E+00  2.963663954904500E-02  3.327026088694099E+00  -2.248489889401786E+00
 5.000000000000081E+00  1.411358048591288E+02  8.000000000000000E+00  6.999999999999840E-01  4.200860367558449E+00  4.199999999999960E+00  2.898865108552600E-02  3.284721221260218E+00  -2.387831554142294E+00
 5.000000000000068E+00  1.379270549438327E+02  8.000000000000000E+00  7.500000000000020E-01  4.500961503273263E+00  4.500000000000063E+00  2.838872734706400E-02  3.247139273506168E+00  -2.525761830280904E+00
 5.000000000000065E+00  1.349915410601941E+02  8.000000000000000E+00  8.000000000000000E-01  4.801066913246447E+00  4.800000000000052E+00  2.783282520148200E-02  3.213618055469197E+00  -2.662463222658674E+00
 5.000000000000165E+00  1.322909826426603E+02  8.000000000000000E+00  8.499999999999570E-01  5.101176506376418E+00  5.099999999999882E+00  2.731759393220300E-02  3.183618339730578E+00  -2.798091160174778E+00
 5.000000000000036E+00  1.297943280596485E+02  8.000000000000000E+00  8.999999999999900E-01  5.401290174266736E+00  5.399999999999973E+00  2.683995758423300E-02  3.156695687681568E+00  -2.932778900996623E+00
 5.000000000000275E+00  1.274760748413110E+02  8.000000000000000E+00  9.499999999999570E-01  5.701407793342712E+00  5.700000000000004E+00  2.639698268654200E-02  3.132479683395426E+00  -3.066641720311917E+00
 4.999999999999903E+00  1.253150459235329E+02  8.000000000000000E+00  1.000000000000023E+00  6.001529225725130E+00  6.000000000000042E+00  2.598588453848000E-02  3.110658135005691E+00  -3.199780305370064E+00
 4.999999999999416E+00  1.989252357263040E+02  1.000000000000000E+01  2.500000000000470E-01  1.500169581344288E+00  1.500000000000136E+00  4.136269563791600E-02  3.951070006006137E+00  -9.804406241178840E-01
 5.000000000000293E+00  1.871958138717913E+02  1.000000000000000E+01  2.999999999999860E-01  1.800232270688966E+00  1.800000000000004E+00  3.909871098247900E-02  3.799455796553009E+00  -1.133868825215445E+00
 5.000000000000352E+00  1.778199714354824E+02  1.000000000000000E+01  3.499999999999730E-01  2.100298063584702E+00  2.099999999999961E+00  3.713005886202500E-02  3.676819212667220E+00  -1.282234389282667E+00
 4.999999999999710E+00  1.700786841393364E+02  1.000000000000000E+01  4.000000000000340E-01  2.400367669674227E+00  2.400000000000088E+00  3.539812637263700E-02  3.575296531630930E+00  -1.426568137236894E+00
 5.000000000000218E+00  1.635306060788894E+02  1.000000000000000E+01  4.499999999999840E-01  2.700441475792993E+00  2.700000000000002E+00  3.385883102151300E-02  3.489800637834333E+00  -1.567624661872930E+00
 5.000000000000174E+00  1.578870642273982E+02  1.000000000000000E+01  4.999999999999850E-01  3.000519705191715E+00  2.999999999999997E+00  3.247760525688500E-02  3.416849810698312E+00  -1.705978438103128E+00
 5.000000000000257E+00  1.529498261793267E+02  1.000000000000000E+01  5.499999999999550E-01  3.300602481778577E+00  3.299999999999871E+00  3.122924678898200E-02  3.353968321786383E+00  -1.842079405114294E+00
 4.999999999999945E+00  1.485774159322326E+02  1.000000000000000E+01  6.000000000000050E-01  3.600689866322793E+00  3.599999999999997E+00  3.009654166104800E-02  3.299346502410260E+00  -1.976287231839346E+00
 4.999999999999975E+00  1.446656531096924E+02  1.000000000000000E+01  6.499999999999760E-01  3.900781881076086E+00  3.899999999999840E+00  2.906649709942700E-02  3.251619601199883E+00  -2.108895291713684E+00
 4.999999999999520E+00  1.411358048589296E+02  1.000000000000000E+01  7.000000000000720E-01  4.200878519672483E+00  4.200000000000096E+00  2.812885612264600E-02  3.209729623474741E+00  -2.240147042425594E+00
 4.999999999999733E+00  1.379270549436424E+02  1.000000000000000E+01  7.500000000000450E-01  4.500979752178189E+00  4.500000000000069E+00  2.727559261954700E-02  3.172837593608399E+00  -2.370246904502271E+00
 5.000000000000055E+00  1.349915410600119E+02  1.000000000000000E+01  7.999999999999859E-01  4.801085530149090E+00  4.799999999999960E+00  2.649955760646000E-02  3.140258621275644E+00  -2.499367828868533E+00
 5.000000000000359E+00  1.322909826423978E+02  1.000000000000000E+01  8.499999999999310E-01  5.101195790284834E+00  5.099999999999891E+00  2.579221797885600E-02  3.111413308560936E+00  -2.627657010161713E+00
 4.999999999999535E+00  1.297943280593958E+02  1.000000000000000E+01  9.000000000001021E-01  5.401310452539317E+00  5.400000000000194E+00  2.514269837294400E-02  3.085804691869306E+00  -2.755240887426496E+00
 5.000000000000068E+00  1.274760748410673E+02  1.000000000000000E+01  9.499999999999890E-01  5.701429413477004E+00  5.699999999999998E+00  2.453990207645100E-02  3.063017812240471E+00  -2.882229792485071E+00
 4.999999999999805E+00  1.253150459233759E+02  1.000000000000000E+01  1.000000000000009E+00  6.001552541525250E+00  5.999999999999860E+00  2.397516308131300E-02  3.042716924186206E+00  -3.008721671936562E+00
 5.000000000000020E+00  1.989252357262380E+02  1.200000000000000E+01  2.500000000000030E-01  1.500184609675993E+00  1.500000000000023E+00  4.501373843743500E-02  3.860797012906140E+00  -9.042624073893600E-01
 5.000000000000764E+00  1.871958138720248E+02  1.200000000000000E+01  2.999999999999480E-01  1.800242550581626E+00  1.799999999999917E+00  4.192640644728100E-02  3.706101731430860E+00  -1.044476381136240E+00
 5.000000000000234E+00  1.778199714356406E+02  1.200000000000000E+01  3.499999999999850E-01  2.100304065924271E+00  2.099999999999992E+00  3.924629474320400E-02  3.580979132537685E+00  -1.180073921880103E+00
 5.000000000000052E+00  1.700786841394810E+02  1.200000000000000E+01  3.999999999999920E-01  2.400369622999393E+00  2.399999999999973E+00  3.688896518926400E-02  3.477438464530036E+00  -1.312039321444027E+00
 5.000000000000193E+00  1.635306060791568E+02  1.200000000000000E+01  4.499999999999800E-01  2.700439491003047E+00  2.699999999999967E+00  3.479352128315700E-02  3.390311337194332E+00  -1.441089101250309E+00
 5.000000000000486E+00  1.578870642273566E+02  1.200000000000000E+01  4.999999999999320E-01  3.000513838012563E+00  2.999999999999835E+00  3.291430445188800E-02  3.316063084059663E+00  -1.567765721581670E+00
 4.999999999999905E+00  1.529498261792488E+02  1.200000000000000E+01  5.500000000000110E-01  3.300592774150859E+00  3.300000000000014E+00  3.121613875140000E-02  3.252171606044718E+00  -1.692492623136954E+00
 5.000000000000226E+00  1.485774159323062E+02  1.200000000000000E+01  5.999999999999530E-01  3.600676372566416E+00  3.599999999999854E+00  2.967130551603400E-02  3.196775717525712E+00  -1.815608608587774E+00
 4.999999999999982E+00  1.446656531098319E+02  1.200000000000000E+01  6.500000000000020E-01  3.900764680129717E+00  3.900000000000001E+00  2.825754454389500E-02  3.148463770808101E+00  -1.937390358129096E+00
 5.000000000000365E+00  1.411358048589628E+02  1.200000000000000E+01  6.999999999999370E-01  4.200857722943986E+00  4.199999999999878E+00  2.695668818297100E-02  3.106140291890449E+00  -2.058067745390136E+00
 5.000000000000027E+00  1.379270549436741E+02  1.200000000000000E+01  7.499999999999890E-01  4.500955509064887E+00  4.499999999999954E+00  2.575370545701400E-02  3.068938381351805E+00  -2.177834584072872E+00
 4.999999999999869E+00  1.349915410601941E+02  1.200000000000000E+01  8.000000000000200E-01  4.801058029682746E+00  4.800000000000015E+00  2.463603852062000E-02  3.036160249486818E+00  -2.296856359039040E+00
 4.999999999999992E+00  1.322909826425145E+02  1.200000000000000E+01  8.500000000000100E-01  5.101165259574824E+00  5.100000000000053E+00  2.359318721359000E-02  3.007235918719263E+00  -2.415275892354560E+00
 4.999999999999840E+00  1.297943280595081E+02  1.200000000000000E+01  9.000000000000430E-01  5.401277157464420E+00  5.400000000000114E+00  2.261654567199400E-02  2.981694490805021E+00  -2.533217540472022E+00
 5.000000000000352E+00  1.274760748411756E+02  1.200000000000000E+01  9.499999999999270E-01  5.701393666651725E+00  5.699999999999896E+00  2.169946141331200E-02  2.959144832781905E+00  -2.650790316600553E+00
 4.999999999999792E+00  1.253150459234020E+02  1.200000000000000E+01  1.000000000000051E+00  6.001514715410288E+00  6.000000000000099E+00  2.083727894680400E-02  2.939262970757326E+00  -2.768090263082470E+00
 5.000000000000316E+00  1.989252357264736E+02  1.400000000000000E+01  2.499999999999730E-01  1.500182932445190E+00  1.499999999999917E+00  4.902469532531200E-02  3.745256924725023E+00  -8.162015508369750E-01
 5.000000000000140E+00  1.871958138721917E+02  1.400000000000000E+01  2.999999999999980E-01  1.800234530867527E+00  1.800000000000030E+00  4.508013075402200E-02  3.587168222602761E+00  -9.408623463553250E-01
 4.999999999999800E+00  1.778199714357535E+02  1.400000000000000E+01  3.500000000000250E-01  2.100289703840946E+00  2.100000000000080E+00  4.166019236259300E-02  3.459222406135373E+00  -1.061347589205734E+00
 4.999999999999638E+00  1.700786841395843E+02  1.400000000000000E+01  4.000000000000260E-01  2.400348735207678E+00  2.400000000000011E+00  3.865758177883700E-02  3.353329302829320E+00  -1.178587322896007E+00
 5.000000000000004E+00  1.635306060791569E+02  1.400000000000000E+01  4.500000000000100E-01  2.700411799664472E+00  2.700000000000062E+00  3.599486468074000E-02  3.264249994821664E+00  -1.293253966148977E+00
 5.000000000000296E+00  1.578870642275050E+02  1.400000000000000E+01  4.999999999999720E-01  3.000479014506579E+00  2.999999999999980E+00  3.361398089560800E-02  3.188397959831030E+00  -1.405853444966715E+00
 5.000000000000171E+00  1.529498261793602E+02  1.400000000000000E+01  5.499999999999720E-01  3.300550462898832E+00  3.299999999999926E+00  3.147013222223000E-02  3.123211321042070E+00  -1.516778525949649E+00
 4.999999999999940E+00  1.485774159323588E+02  1.400000000000000E+01  6.000000000000020E-01  3.600626205260936E+00  3.599999999999976E+00  2.952797541663100E-02  3.066797662544495E+00  -1.626341973245149E+00
 5.000000000000053E+00  1.446656531099316E+02  1.400000000000000E+01  6.499999999999920E-01  3.900706285108516E+00  3.899999999999987E+00  2.775912941834700E-02  3.017720563414923E+00  -1.734798160047982E+00
 5.000000000000328E+00  1.411358048589865E+02  1.400000000000000E+01  6.999999999999440E-01  4.200790732079742E+00  4.199999999999894E+00  2.614047357089300E-02  2.974864921337252E+00  -1.842357702888925E+00
 4.999999999999877E+00  1.379270549436968E+02  1.400000000000000E+01  7.500000000000230E-01  4.500879563335710E+00  4.500000000000046E+00  2.465293160252900E-02  2.937348440026943E+00  -1.949197695953016E+00
 5.000000000000063E+00  1.349915410601941E+02  1.400000000000000E+01  7.999999999999859E-01  4.800972783931642E+00  4.799999999999966E+00  2.328059512662200E-02  2.904461562243061E+00  -2.055469056075192E+00
 5.000000000000009E+00  1.322909826425978E+02  1.400000000000000E+01  8.499999999999950E-01  5.101070386599653E+00  5.099999999999977E+00  2.201008524669500E-02  2.875625610978508E+00  -2.161301909401522E+00
 5.000000000000171E+00  1.297943280594680E+02  1.400000000000000E+01  8.999999999999410E-01  5.401172351049918E+00  5.399999999999800E+00  2.083006501610600E-02  2.850362802670829E+00  -2.266809623988172E+00
 4.999999999999955E+00  1.274760748412530E+02  1.400000000000000E+01  9.499999999999990E-01  5.701278642847818E+00  5.699999999999950E+00  1.973086212903400E-02  2.828274305666464E+00  -2.372091879918659E+00
 5.000000000000275E+00  1.253150459234207E+02  1.400000000000000E+01  9.999999999999200E-01  6.001389211921678E+00  5.999999999999795E+00  1.870417485305200E-02  2.809023896289277E+00  -2.477237040004502E+00
 4.999999999999480E+00  1.213963574878818E+02  6.000000000000000E+00  1.100000000000136E+00  6.601727515803484E+00  6.600000000000244E+00  2.510284278482600E-02  3.109465187827463E+00  -3.624473721358147E+00
 4.999999999999804E+00  1.179259731750397E+02  6.000000000000000E+00  1.200000000000056E+00  7.201988270397820E+00  7.200000000000100E+00  2.461227041800200E-02  3.075993126249304E+00  -3.895575569480326E+00
 4.999999999999896E+00  1.148212049651892E+02  6.000000000000000E+00  1.300000000000061E+00  7.802260494190793E+00  7.800000000000232E+00  2.416541591637400E-02  3.047882175842777E+00  -4.164545845230157E+00
 5.000000000000020E+00  1.120195625517799E+02  6.000000000000000E+00  1.400000000000004E+00  8.402542651018889E+00  8.400000000000052E+00  2.375722374995800E-02  3.024188747745163E+00  -4.431794938708405E+00
 4.999999999999733E+00  1.094727760563499E+02  6.000000000000000E+00  1.500000000000079E+00  9.002833048572569E+00  9.000000000000073E+00  2.338331530386500E-02  3.004176209508758E+00  -4.697658360681247E+00
 4.999999999999978E+00  1.213963574878204E+02  8.000000000000000E+00  1.099999999999997E+00  6.601782908415966E+00  6.599999999999958E+00  2.524907910900400E-02  3.073171884758482E+00  -3.464229591162462E+00
 5.000000000000195E+00  1.179259731749238E+02  8.000000000000000E+00  1.199999999999960E+00  7.202049837175324E+00  7.199999999999994E+00  2.461106489671500E-02  3.042517770660855E+00  -3.726724798877400E+00
 4.999999999999946E+00  1.148212049651343E+02  8.000000000000000E+00  1.300000000000000E+00  7.802328401527416E+00  7.799999999999930E+00  2.405668061709100E-02  3.017392062425651E+00  -3.987743923634807E+00
 4.999999999999832E+00  1.120195625518322E+02  8.000000000000000E+00  1.400000000000075E+00  8.402616770617996E+00  8.400000000000215E+00  2.357389896455600E-02  2.996785856673398E+00  -4.247672482107124E+00
 5.000000000000171E+00  1.094727760563998E+02  8.000000000000000E+00  1.499999999999944E+00  9.002912904418048E+00  8.999999999999922E+00  2.315321607873200E-02  2.979905089751178E+00  -4.506822694959059E+00
 4.999999999999951E+00  1.213963574876362E+02  1.000000000000000E+01  1.100000000000026E+00  6.601810626095928E+00  6.600000000000103E+00  2.293944517797900E-02  3.008534100972446E+00  -3.260558051990904E+00
 5.000000000000012E+00  1.179259731747152E+02  1.000000000000000E+01  1.200000000000011E+00  7.202083053172537E+00  7.200000000000081E+00  2.201055278475300E-02  2.981574101504541E+00  -3.511360175541578E+00
 5.000000000000200E+00  1.148212049649695E+02  1.000000000000000E+01  1.299999999999961E+00  7.802367575748587E+00  7.800000000000026E+00  2.117287499374300E-02  2.960613031623500E+00  -3.761638195614812E+00
 4.999999999999918E+00  1.120195625516126E+02  1.000000000000000E+01  1.400000000000036E+00  8.402661147260888E+00  8.400000000000102E+00  2.043275162186000E-02  2.944813768923431E+00  -4.011832767188680E+00
 4.999999999999848E+00  1.094727760561901E+02  1.000000000000000E+01  1.500000000000088E+00  9.002960633201484E+00  9.000000000000300E+00  1.982243582462600E-02  2.933340239693715E+00  -4.262282552960901E+00
 5.000000000000202E+00  1.213963574877590E+02  1.200000000000000E+01  1.099999999999969E+00  6.601770055959789E+00  6.600000000000036E+00  1.926591489345100E-02  2.906479984802783E+00  -3.002202702994095E+00
 5.000000000000052E+00  1.179259731748079E+02  1.200000000000000E+01  1.199999999999974E+00  7.202042163057396E+00  7.199999999999907E+00  1.788062974757900E-02  2.881679825039058E+00  -3.236135478640390E+00
 4.999999999999858E+00  1.148212049650793E+02  1.200000000000000E+01  1.300000000000052E+00  7.802329441078071E+00  7.800000000000128E+00  1.665600839109600E-02  2.863607886386588E+00  -3.470369855892175E+00
 5.000000000000097E+00  1.120195625516753E+02  1.200000000000000E+01  1.399999999999928E+00  8.402629483610353E+00  8.399999999999704E+00  1.556764081609600E-02  2.851298966078498E+00  -3.705317797113108E+00
 4.999999999999727E+00  1.094727760562500E+02  1.200000000000000E+01  1.500000000000099E+00  9.002938702775918E+00  9.000000000000185E+00  1.459454018194000E-02  2.844037538121751E+00  -3.941342058125100E+00
 5.000000000000264E+00  1.213963574877415E+02  1.400000000000000E+01  1.099999999999937E+00  6.601622891974116E+00  6.599999999999913E+00  1.684064940156200E-02  2.777934044962088E+00  -2.687423668427426E+00
 5.000000000000072E+00  1.179259731747748E+02  1.400000000000000E+01  1.199999999999980E+00  7.201872598676786E+00  7.199999999999966E+00  1.519278566117300E-02  2.755250592032934E+00  -2.897911463131518E+00
 4.999999999999905E+00  1.148212049650636E+02  1.400000000000000E+01  1.300000000000029E+00  7.802137134053177E+00  7.800000000000050E+00  1.372514566970700E-02  2.739578756666062E+00  -3.109146471015673E+00
 5.000000000000030E+00  1.120195625517201E+02  1.400000000000000E+01  1.399999999999979E+00  8.402414787410295E+00  8.399999999999917E+00  1.241094692192200E-02  2.729832630912967E+00  -3.321500916813495E+00
 5.000000000000068E+00  1.071428571430485E+02  6.000000000000000E+00  1.599999999999971E+00  9.603129836635706E+00  9.599999999999934E+00  2.303984765864800E-02  2.987260656833643E+00  -4.962413077442290E+00
 5.000000000000014E+00  1.049994225064312E+02  6.000000000000000E+00  1.700000000000014E+00  1.020343100331107E+01  1.020000000000011E+01  2.272339913622200E-02  2.972973122057156E+00  -5.226289771257162E+00
 5.000000000000100E+00  1.030178264506235E+02  6.000000000000000E+00  1.799999999999984E+00  1.080373436934055E+01  1.080000000000008E+01  2.243087893907100E-02  2.960932574983227E+00  -5.489482228866624E+00
 5.000000000000030E+00  1.011778276519776E+02  6.000000000000000E+00  1.900000000000022E+00  1.140403758060767E+01  1.140000000000019E+01  2.215945339842400E-02  2.950826190920832E+00  -5.752154650508135E+00
 4.999999999999888E+00  9.946261786328390E+01  6.000000000000000E+00  2.000000000000044E+00  1.200433809896939E+01  1.200000000000004E+01  2.190648229224600E-02  2.942394622281669E+00  -6.014447417189392E+00
 4.999999999999661E+00  1.071428571430963E+02  8.000000000000000E+00  1.600000000000172E+00  9.603214569573042E+00  9.600000000000488E+00  2.278687588846700E-02  2.966114905243584E+00  -4.765447940886368E+00
 5.000000000000440E+00  1.049994225064771E+02  8.000000000000000E+00  1.699999999999835E+00  1.020351935671430E+01  1.019999999999976E+01  2.246821552530300E-02  2.954900725454997E+00  -5.023754116555080E+00
 4.999999999999944E+00  1.030178264507561E+02  8.000000000000000E+00  1.800000000000023E+00  1.080382469640010E+01  1.080000000000004E+01  2.219124999087600E-02  2.945841110782977E+00  -5.281908736278065E+00
 4.999999999999964E+00  1.011778276519776E+02  8.000000000000000E+00  1.900000000000037E+00  1.140412787208471E+01  1.140000000000015E+01  2.195048416085400E-02  2.938588669635493E+00  -5.540048296091388E+00
 4.999999999999875E+00  9.946261786332512E+01  8.000000000000000E+00  2.000000000000076E+00  1.200442603036897E+01  1.200000000000020E+01  2.174089339808200E-02  2.932856217206370E+00  -5.798284263145947E+00
 5.000000000000102E+00  1.071428571428298E+02  1.400000000000000E+01  1.599999999999936E+00  9.602999310744895E+00  9.599999999999779E+00  1.017095122710600E-02  2.724813657836722E+00  -3.750767474016161E+00
 5.000000000000036E+00  1.049994225062999E+02  1.400000000000000E+01  1.699999999999956E+00  1.020329906764062E+01  1.019999999999980E+01  9.224639757806999E-03  2.728265802812559E+00  -3.968158677183752E+00
 5.000000000000258E+00  1.030178264505477E+02  1.400000000000000E+01  1.799999999999902E+00  1.080359734843739E+01  1.079999999999987E+01  8.388490868949000E-03  2.735046144508123E+00  -4.187639009009212E+00
 4.999999999999861E+00  1.011778276518314E+02  1.400000000000000E+01  1.900000000000087E+00  1.140388746054722E+01  1.140000000000026E+01  7.660705116240000E-03  2.744792770976758E+00  -4.409353204848616E+00
 5.000000000000153E+00  9.946261786309546E+01  1.400000000000000E+01  1.999999999999957E+00  1.200416101436872E+01  1.200000000000005E+01  7.041321807873000E-03  2.757147234931786E+00  -4.633414889330287E+00
 5.000000000000153E+00  1.071428571427806E+02  1.000000000000000E+01  1.599999999999943E+00  9.603262591664180E+00  9.599999999999902E+00  1.932718208454800E-02  2.925357707789677E+00  -4.513208355702282E+00
 5.000000000000011E+00  1.049994225062842E+02  1.000000000000000E+01  1.699999999999970E+00  1.020356294670742E+01  1.019999999999984E+01  1.893013223595700E-02  2.920222086555151E+00  -4.764779114524053E+00
 5.000000000000043E+00  1.030178264505173E+02  1.000000000000000E+01  1.799999999999972E+00  1.080385735102826E+01  1.079999999999991E+01  1.861964171815600E-02  2.917364129870657E+00  -5.017125670299626E+00
 5.000000000000407E+00  1.011778276518752E+02  1.000000000000000E+01  1.899999999999814E+00  1.140414145494895E+01  1.139999999999966E+01  1.838446472787100E-02  2.916260292051799E+00  -5.270339831857707E+00
 4.999999999999946E+00  9.946261786305305E+01  1.000000000000000E+01  2.000000000000005E+00  1.200441117757352E+01  1.199999999999992E+01  1.821274853495100E-02  2.916436724272225E+00  -5.524475291077700E+00
 5.000000000000205E+00  1.071428571428571E+02  1.200000000000000E+01  1.599999999999915E+00  9.603251650059136E+00  9.599999999999818E+00  1.371627128536000E-02  2.841325558132474E+00  -4.178774213886458E+00
 4.999999999999603E+00  1.049994225063393E+02  1.200000000000000E+01  1.700000000000168E+00  1.020355967353914E+01  1.020000000000033E+01  1.290228855813900E-02  2.842829533946993E+00  -4.417933758609609E+00
 5.000000000000050E+00  1.030178264505350E+02  1.200000000000000E+01  1.799999999999981E+00  1.080384942135239E+01  1.079999999999998E+01  1.207433074379900E-02  2.847856905642903E+00  -4.659141166497134E+00
 5.000000000000235E+00  1.011778276518923E+02  1.200000000000000E+01  1.899999999999840E+00  1.140410684107048E+01  1.139999999999949E+01  1.125313571397100E-02  2.855709865538833E+00  -4.902646744859696E+00
 5.000000000000000E+00  9.946261786311902E+01  1.200000000000000E+01  2.000000000000018E+00  1.200430679549013E+01  1.200000000000011E+01  1.043068480543200E-02  2.866567115747677E+00  -5.148646499638859E+00
 4.999999999999639E+00  1.094727760562072E+02  1.400000000000000E+01  1.500000000000114E+00  9.002703214672403E+00  9.000000000000142E+00  1.123060004186000E-02  2.725145454058012E+00  -3.535287308660671E+00
 4.999999999998669E+00  1.875000000000000E+02  5.250000000000000E+00  1.750000000000520E-01  1.050010578563177E+00  1.050000000000079E+00  3.308598888118900E-02  4.354041589422367E+00  -8.243299407442910E-01
 5.000000000000353E+00  1.607142857142857E+02  4.500000000000000E+00  1.499999999999810E-01  8.999748664763150E-01  8.999999999999390E-01  3.334021935455800E-02  4.486484962376951E+00  -7.275881908669281E-01
 4.999999999999329E+00  1.339285714285714E+02  3.750000000000000E+00  1.250000000000340E-01  7.499345678120920E-01  7.500000000001200E-01  3.357343272068000E-02  4.646710793599156E+00  -6.273502345384070E-01
 4.999999999999079E+00  1.071428571428571E+02  3.000000000000000E+00  1.000000000000160E-01  5.998847636557990E-01  6.000000000000040E-01  3.375548190605000E-02  4.847581827951214E+00  -5.227846105610590E-01
 5.000000000000666E+00  8.035714285714286E+01  2.250000000000000E+00  7.499999999999100E-02  4.498131101194880E-01  4.499999999999960E-01  3.383260689959800E-02  5.113013587339056E+00  -4.126473326811940E-01
 4.999999999999139E+00  5.357142857142857E+01  1.500000000000000E+00  5.000000000001900E-02  2.996776701032940E-01  3.000000000000710E-01  3.445254944394500E-02  5.495536268703685E+00  -2.947498665867220E-01
 5.000000000000046E+00  1.875000000001674E+02  7.000000000000000E+00  1.750000000000010E-01  1.050045027498348E+00  1.050000000000014E+00  3.914985436035100E-02  4.317684079081642E+00  -7.854914862369290E-01
 4.999999999999647E+00  1.607142857144292E+02  6.000000000000000E+00  1.500000000000240E-01  9.000125865947640E-01  9.000000000000909E-01  3.924963691347500E-02  4.450346611821960E+00  -6.946110364271110E-01
 5.000000000000608E+00  1.339285714286910E+02  5.000000000000000E+00  1.249999999999930E-01  7.499773049109570E-01  7.500000000000340E-01  3.935753187750500E-02  4.610855409747639E+00  -6.001151417377190E-01
 5.000000000002511E+00  1.071428571429528E+02  4.000000000000000E+00  9.999999999994300E-02  5.999358685327010E-01  5.999999999999091E-01  3.947568794975700E-02  4.811819160804070E+00  -5.011653045996169E-01
 4.999999999998667E+00  8.035714285721460E+01  3.000000000000000E+00  7.500000000002000E-02  4.498800935549310E-01  4.500000000000200E-01  3.960133318383700E-02  5.076806301628872E+00  -3.964916785541600E-01
 4.999999999999020E+00  5.357142857147640E+01  2.000000000000000E+00  5.000000000000200E-02  2.997822137870230E-01  2.999999999999630E-01  3.966862731776600E-02  5.458184053274686E+00  -2.839376975788280E-01
 4.999999999999372E+00  1.874999999998660E+02  8.750000000000000E+00  1.750000000000200E-01  1.050080090307492E+00  1.050000000000010E+00  4.400563383617500E-02  4.256113340788050E+00  -7.392378509401790E-01
 4.999999999999613E+00  1.607142857141709E+02  7.500000000000000E+00  1.500000000000160E-01  9.000515153317130E-01  9.000000000000380E-01  4.400474462689100E-02  4.387654317775148E+00  -6.549859208792760E-01
 5.000000000000248E+00  1.339285714284757E+02  6.250000000000000E+00  1.249999999999920E-01  7.500219175490650E-01  7.499999999999830E-01  4.399850217699100E-02  4.546917732888837E+00  -5.671190965947510E-01
 5.000000000000630E+00  1.071428571427806E+02  5.000000000000000E+00  9.999999999998900E-02  5.999894329428470E-01  5.999999999999970E-01  4.398256849536300E-02  4.746488087806524E+00  -4.747994241766380E-01
 5.000000000001293E+00  8.035714285708545E+01  3.750000000000000E+00  7.499999999997500E-02  4.499495546297360E-01  4.499999999999470E-01  4.394333651143700E-02  5.009913222621435E+00  -3.767538658050850E-01
 5.000000000000039E+00  5.357142857139030E+01  2.500000000000000E+00  5.000000000000000E-02  2.998876229605610E-01  3.000000000000020E-01  4.382230129702800E-02  5.389776074932269E+00  -2.708131479992520E-01
 4.999999999998875E+00  1.875000000000000E+02  1.050000000000000E+01  1.750000000000510E-01  1.050103460582780E+00  1.050000000000109E+00  4.857597774162300E-02  4.168713875523390E+00  -6.845774191181810E-01
 4.999999999999493E+00  1.607142857142857E+02  9.000000000000000E+00  1.500000000000190E-01  9.000782379592290E-01  9.000000000000380E-01  4.851786751352600E-02  4.299230545017412E+00  -6.081271482712440E-01
 5.000000000000993E+00  1.339285714285714E+02  7.500000000000000E+00  1.249999999999730E-01  7.500532050914460E-01  7.499999999999620E-01  4.845671475227900E-02  4.457470698308546E+00  -5.280638788667060E-01
 4.999999999999350E+00  1.071428571428571E+02  6.000000000000000E+00  1.000000000000260E-01  6.000274407095790E-01  6.000000000000910E-01  4.838979719832100E-02  4.656036177249978E+00  -4.435503483168990E-01
 5.000000000000787E+00  8.035714285714286E+01  4.500000000000000E+00  7.499999999998400E-02  4.499987527473530E-01  4.499999999999630E-01  4.830909367638700E-02  4.918532058089044E+00  -3.533143523476660E-01
 4.999999999999860E+00  5.357142857142857E+01  3.000000000000000E+00  4.999999999998800E-02  2.999602513351970E-01  2.999999999999210E-01  4.818135695529900E-02  5.297799447950299E+00  -2.551881762417230E-01
 5.000000000000503E+00  1.875000000000956E+02  1.225000000000000E+01  1.749999999999830E-01  1.050111062384689E+00  1.049999999999986E+00  5.350849069696300E-02  4.056084150265639E+00  -6.216238633466110E-01
 4.999999999998720E+00  1.607142857143677E+02  1.050000000000000E+01  1.500000000000450E-01  9.000888045960960E-01  9.000000000000780E-01  5.336283010006900E-02  4.185386093235834E+00  -5.542063167286700E-01
 4.999999999999720E+00  1.339285714286397E+02  8.750000000000000E+00  1.250000000000030E-01  7.500674194730620E-01  7.499999999999830E-01  5.321311447090800E-02  4.342401758345792E+00  -4.831634656940920E-01
 5.000000000000109E+00  1.071428571429118E+02  7.000000000000000E+00  1.000000000000020E-01  6.000465253052860E-01  6.000000000000230E-01  5.305794708582000E-02  4.539747375197172E+00  -4.076577940845590E-01
 4.999999999999239E+00  8.035714285718385E+01  5.250000000000000E+00  7.500000000000601E-02  4.500252281892180E-01  4.499999999999790E-01  5.289338185145200E-02  4.801072343492931E+00  -3.264169457565430E-01
 5.000000000001040E+00  5.357142857145590E+01  3.500000000000000E+00  4.999999999999000E-02  3.000007863234220E-01  2.999999999999920E-01  5.270342101443000E-02  5.179405814057469E+00  -2.372734596544270E-01
 5.000000000000400E+00  5.357142857147640E+01  2.000000000000000E+00  2.499999999999700E-02  1.495428639162200E-01  1.499999999999920E-01  4.672515108558900E-02  6.094690755176520E+00  -1.532313124964740E-01
 5.000000000001759E+00  5.357142857142857E+01  3.000000000000000E+00  2.499999999998800E-02  1.499402431824280E-01  1.499999999999720E-01  6.362477970411400E-02  5.884462670293760E+00  -1.325862436522480E-01
 4.999999999998721E+00  5.357142857145590E+01  3.500000000000000E+00  2.500000000000800E-02  1.499911371419220E-01  1.500000000000160E-01  7.181833718263100E-02  5.712135106687280E+00  -1.200003823900000E-01
 4.999999999999400E+00  5.357142857139030E+01  2.500000000000000E+00  2.499999999999400E-02  1.498161043438130E-01  1.499999999999490E-01  5.512102362898200E-02  6.009493985802922E+00  -1.437504793035520E-01
 4.999999999998280E+00  5.357142857147640E+01  4.000000000000000E+00  2.500000000000900E-02  1.500062159424120E-01  1.500000000000110E-01  7.878687348161301E-02  5.479955724633384E+00  -1.063120688238700E-01


==> anc/large_n.dat <==
#    1             2            3              4             5              6
#    epsilon    f_infty    df_infty    g_infty    dg_infty    f
 3.500000E-01  -5.310030E+00  2.981053E-01  -3.984589E+00  1.210135E+00  -3.854567E+00
 5.000000E-01  -4.473844E+00  2.015608E-01  -9.733241E+00  3.821231E+00  -3.462438E+00
 7.500000E-01  -4.082249E+00  9.977287E-02  -9.549197E+00  2.486731E+00  -3.063133E+00
 1.000000E+00  -3.658355E+00  3.118491E-01  -1.700644E+01  1.038070E+01  -2.812121E+00
 1.500000E+00  -3.399493E+00  1.674636E-01  -1.191422E+01  4.352119E+00  -2.507258E+00
 2.000000E+00  -3.078559E+00  1.722844E-01  -1.454020E+01  5.514052E+00  -2.325203E+00
 2.500000E+00  -2.955738E+00  1.652764E-01  -1.446225E+01  5.339203E+00  -2.202781E+00
 3.000000E+00  -2.884984E+00  1.886619E-01  -1.380343E+01  5.312551E+00  -2.114330E+00
 3.500000E+00  -2.814171E+00  2.089645E-01  -1.421065E+01  5.919100E+00  -2.047839E+00
 4.000000E+00  -2.573570E+00  2.741232E-01  -2.040232E+01  1.178495E+01  -1.995541E+00
 4.500000E+00  -2.572320E+00  2.496620E-01  -1.886037E+01  9.830023E+00  -1.953625E+00
 5.000000E+00  -2.351098E+00  5.419712E-01  -3.276580E+01  2.917974E+01  -1.918715E+00


==> anc/zero_J.dat <==
#    1             2                  3                 4                  5    6      7          8            9    10
#    epsilon    j_0/sigma    lambda*n    lambda*E    T    dT    theta    dtheta    F    dF
 3.500000E-01  1.827586E-01  2.513274E+00  3.392920E+00  1.592775E+00  3.244500E-02  1.023475E+01  9.512900E-02  -1.713710E+01  3.191858E-03
 3.500000E-01  1.696581E-01  3.141593E+00  4.241150E+00  1.604140E+00  1.591800E-02  1.007724E+01  9.291800E-02  -2.078962E+01  6.198991E-02
 3.500000E-01  1.596544E-01  3.769911E+00  5.089380E+00  1.613569E+00  1.249000E-03  9.950451E+00  1.070570E-01  -2.435173E+01  1.506834E-01
 3.500000E-01  1.516580E-01  4.398230E+00  5.937610E+00  1.624258E+00  2.178000E-02  9.846212E+00  1.399750E-01  -2.784083E+01  2.839371E-01
 3.500000E-01  1.450556E-01  5.026548E+00  6.785840E+00  1.638667E+00  4.846200E-02  9.760481E+00  1.930130E-01  -3.126967E+01  4.766927E-01
 3.500000E-01  1.394709E-01  5.654867E+00  7.634070E+00  1.659065E+00  8.430400E-02  9.693895E+00  2.610310E-01  -3.464940E+01  7.411143E-01
 3.500000E-01  1.346577E-01  6.283185E+00  8.482300E+00  1.685849E+00  1.287920E-01  9.651187E+00  3.301630E-01  -3.799374E+01  1.078722E+00
 3.500000E-01  1.304469E-01  6.911504E+00  9.330530E+00  1.712548E+00  1.673750E-01  9.629783E+00  4.000470E-01  -4.132337E+01  1.470542E+00
 3.500000E-01  1.267177E-01  7.539822E+00  1.017876E+01  1.726927E+00  1.740880E-01  9.604312E+00  5.171670E-01  -4.466274E+01  1.883108E+00
 3.500000E-01  1.233815E-01  8.168141E+00  1.102699E+01  1.723681E+00  1.387860E-01  9.549383E+00  7.273920E-01  -4.803001E+01  2.290435E+00
 3.500000E-01  1.203710E-01  8.796459E+00  1.187522E+01  1.708444E+00  7.521300E-02  9.472036E+00  1.007538E+00  -5.143742E+01  2.674124E+00
 3.500000E-01  1.176343E-01  9.424778E+00  1.272345E+01  1.699541E+00  2.439100E-02  9.439775E+00  1.204938E+00  -5.490433E+01  2.996665E+00
 3.500000E-01  1.151307E-01  1.005310E+01  1.357168E+01  1.723193E+00  4.416400E-02  9.570341E+00  1.059202E+00  -5.847018E+01  3.174554E+00
 3.500000E-01  1.128275E-01  1.068142E+01  1.441991E+01  1.769278E+00  1.131400E-01  9.827827E+00  6.447660E-01  -6.217056E+01  3.131125E+00
 3.500000E-01  1.106982E-01  1.130973E+01  1.526814E+01  1.814759E+00  1.817050E-01  1.010363E+01  1.946970E-01  -6.600843E+01  2.859754E+00
 3.500000E-01  1.087210E-01  1.193805E+01  1.611637E+01  1.853877E+00  2.376950E-01  1.036247E+01  2.167590E-01  -6.997259E+01  2.383966E+00
 3.500000E-01  1.068779E-01  1.256637E+01  1.696460E+01  1.887052E+00  2.823400E-01  1.060017E+01  5.826580E-01  -7.405136E+01  1.728002E+00
 3.500000E-01  1.827586E-01  2.199115E+00  2.968805E+00  1.596396E+00  2.935200E-02  1.035252E+01  8.313200E-02  -1.525629E+01  1.382301E-03
 3.500000E-01  1.827586E-01  1.884956E+00  2.544690E+00  1.599251E+00  2.719700E-02  1.048738E+01  7.318000E-02  -1.333869E+01  8.042477E-04
 3.500000E-01  1.827586E-01  1.570796E+00  2.120575E+00  1.600747E+00  2.613400E-02  1.064518E+01  6.558400E-02  -1.137721E+01  1.595929E-03
 3.500000E-01  1.827586E-01  1.256637E+00  1.696460E+00  1.598945E+00  2.728200E-02  1.083325E+01  6.243300E-02  -9.361720E+00  4.071504E-03
 3.500000E-01  1.827586E-01  6.283185E-01  8.482300E-01  1.589420E+00  2.210700E-02  1.142107E+01  2.455200E-02  -5.093540E+00  2.116177E-02
 3.500000E-01  1.827586E-01  3.141593E-01  4.241150E-01  1.555833E+00  3.543400E-02  1.194337E+01  6.705600E-02  -2.768635E+00  3.400460E-02
 3.500000E-01  1.827586E-01  9.424778E-01  1.272345E+00  1.610977E+00  1.168600E-02  1.111218E+01  1.854800E-02  -7.271656E+00  1.407434E-02
 5.000000E-01  1.620002E+01  1.256637E+01  1.884956E+01  1.035459E+00  8.483000E-03  7.735303E+00  2.704300E-02  -6.514572E+01  1.518018E-01
 5.000000E-01  1.569343E+01  1.382301E+01  2.073451E+01  1.034026E+00  1.520100E-02  7.717009E+00  2.222300E-02  -7.095512E+01  2.571079E-01
 5.000000E-01  1.524480E+01  1.507964E+01  2.261947E+01  1.031755E+00  2.452800E-02  7.702741E+00  1.426600E-02  -7.674832E+01  4.024380E-01
 5.000000E-01  1.484343E+01  1.633628E+01  2.450442E+01  1.027844E+00  3.763600E-02  7.688761E+00  7.080000E-04  -8.253183E+01  5.988630E-01
 5.000000E-01  1.448125E+01  1.759292E+01  2.638938E+01  1.019943E+00  5.730900E-02  7.666396E+00  2.595700E-02  -8.831052E+01  8.601178E-01
 5.000000E-01  1.539002E+01  1.193805E+01  1.790708E+01  1.035848E+00  4.591000E-03  7.747565E+00  3.809300E-02  -6.223854E+01  1.131099E-01
 5.000000E-01  1.458001E+01  1.130973E+01  1.696460E+01  1.036114E+00  1.139000E-03  7.761641E+00  4.729100E-02  -5.932349E+01  7.811256E-02
 5.000000E-01  9.720010E+00  7.539822E+00  1.130973E+01  1.036294E+00  1.100400E-02  7.909920E+00  7.019800E-02  -4.156710E+01  5.032831E-02
 5.000000E-01  8.910009E+00  6.911504E+00  1.036726E+01  1.036211E+00  1.169900E-02  7.951424E+00  6.966500E-02  -3.853993E+01  5.863469E-02
 5.000000E-01  8.100008E+00  6.283185E+00  9.424778E+00  1.036104E+00  1.203600E-02  8.000444E+00  6.814400E-02  -3.548384E+01  6.358584E-02
 5.000000E-01  7.290007E+00  5.654867E+00  8.482300E+00  1.035956E+00  1.201400E-02  8.058656E+00  6.569600E-02  -3.239350E+01  6.548336E-02
 5.000000E-01  6.480006E+00  5.026548E+00  7.539822E+00  1.035726E+00  1.162000E-02  8.128285E+00  6.234200E-02  -2.926238E+01  6.457858E-02
 5.000000E-01  5.670006E+00  4.398230E+00  6.597345E+00  1.035329E+00  1.081600E-02  8.212378E+00  5.802500E-02  -2.608213E+01  6.121079E-02
 5.000000E-01  4.860005E+00  3.769911E+00  5.654867E+00  1.034582E+00  9.504000E-03  8.315244E+00  5.252300E-02  -2.284194E+01  5.574442E-02
 5.000000E-01  4.050004E+00  3.141593E+00  4.712389E+00  1.033068E+00  7.442000E-03  8.443178E+00  4.518300E-02  -1.952712E+01  4.858159E-02
 5.000000E-01  3.240003E+00  2.513274E+00  3.769911E+00  1.029650E+00  3.903000E-03  8.605464E+00  3.394900E-02  -1.611684E+01  4.018725E-02
 5.000000E-01  1.377001E+01  1.068142E+01  1.602212E+01  1.036283E+00  1.888000E-03  7.777916E+00  5.475900E-02  -5.639908E+01  4.696053E-02
 5.000000E-01  1.296001E+01  1.005310E+01  1.507964E+01  1.036375E+00  4.498000E-03  7.796819E+00  6.061500E-02  -5.346360E+01  1.972920E-02
 5.000000E-01  1.215001E+01  9.424778E+00  1.413717E+01  1.036409E+00  6.704000E-03  7.818841E+00  6.497600E-02  -5.051510E+01  3.568849E-03
 5.000000E-01  1.134001E+01  8.796459E+00  1.319469E+01  1.036399E+00  8.516000E-03  7.844553E+00  6.795400E-02  -4.755133E+01  2.294619E-02
 5.000000E-01  1.053001E+01  8.168141E+00  1.225221E+01  1.036358E+00  9.946000E-03  7.874637E+00  6.966000E-02  -4.456970E+01  3.849079E-02
 5.000000E-01  1.882563E+01  1.884956E+01  2.827433E+01  1.021461E+00  5.900500E-02  7.674421E+00  6.264300E-02  -9.401250E+01  1.315272E+00
 5.000000E-01  3.240003E+00  2.199115E+00  3.298672E+00  1.027591E+00  4.847000E-03  8.705577E+00  4.521200E-02  -1.436752E+01  4.844336E-02
 5.000000E-01  3.240003E+00  1.884956E+00  2.827433E+00  1.024470E+00  6.031000E-03  8.821893E+00  5.976800E-02  -1.258192E+01  5.972796E-02
 5.000000E-01  3.240003E+00  1.570796E+00  2.356194E+00  1.019538E+00  7.134000E-03  8.958845E+00  7.633400E-02  -1.075294E+01  7.485787E-02
 5.000000E-01  3.240003E+00  1.256637E+00  1.884956E+00  1.011297E+00  6.504000E-03  9.122653E+00  8.535100E-02  -8.870877E+00  9.404672E-02
 5.000000E-01  3.240003E+00  9.424778E-01  1.413717E+00  9.965680E-01  3.004000E-03  9.323146E+00  4.211300E-02  -6.921469E+00  1.137508E-01
 5.000000E-01  3.240003E+00  6.283185E-01  9.424778E-01  9.699910E-01  5.087300E-02  9.591125E+00  2.407060E-01  -4.881042E+00  1.139141E-01
 5.000000E-01  3.240003E+00  3.141593E-01  4.712389E-01  9.695400E-01  2.192240E-01  1.029026E+01  1.266391E+00  -2.691126E+00  1.627345E-02
 7.500000E-01  4.615385E+01  1.256637E+01  2.199115E+01  5.901300E-01  1.119400E-02  6.287749E+00  4.558000E-02  -6.034463E+01  2.716221E-01
 7.500000E-01  4.471058E+01  1.382301E+01  2.419026E+01  5.942840E-01  8.017000E-03  6.272163E+00  5.224800E-02  -6.553752E+01  1.786310E-01
 7.500000E-01  4.343243E+01  1.507964E+01  2.638938E+01  5.976750E-01  6.037000E-03  6.262260E+00  6.181000E-02  -7.073026E+01  1.037857E-01
 7.500000E-01  4.228894E+01  1.633628E+01  2.858849E+01  6.004860E-01  5.145000E-03  6.256955E+00  7.456000E-02  -7.592595E+01  4.404513E-02
 7.500000E-01  4.125709E+01  1.759292E+01  3.078761E+01  6.028400E-01  5.275000E-03  6.255403E+00  9.087600E-02  -8.112760E+01  2.965663E-03
 7.500000E-01  4.031910E+01  1.884956E+01  3.298672E+01  6.048200E-01  6.386000E-03  6.256926E+00  1.112290E-01  -8.633805E+01  3.928247E-02
 7.500000E-01  3.946098E+01  2.010619E+01  3.518584E+01  6.064790E-01  8.458000E-03  6.260964E+00  1.361940E-01  -9.156006E+01  6.686566E-02
 7.500000E-01  3.867155E+01  2.136283E+01  3.738495E+01  6.078490E-01  1.148100E-02  6.267041E+00  1.664650E-01  -9.679614E+01  8.801486E-02
 7.500000E-01  3.794172E+01  2.261947E+01  3.958407E+01  6.089480E-01  1.544600E-02  6.274747E+00  2.028620E-01  -1.020487E+02  1.055324E-01
 7.500000E-01  3.726405E+01  2.387610E+01  4.178318E+01  6.097830E-01  2.034300E-02  6.283717E+00  2.463790E-01  -1.073199E+02  1.231379E-01
 7.500000E-01  3.663233E+01  2.513274E+01  4.398230E+01  6.103550E-01  2.615600E-02  6.293629E+00  2.982420E-01  -1.126119E+02  1.458202E-01
 7.500000E-01  3.663233E+01  2.513274E+01  4.398230E+01  6.103550E-01  2.615600E-02  6.293629E+00  2.982420E-01  -1.126119E+02  1.458202E-01
 7.500000E-01  4.615385E+01  1.130973E+01  1.979203E+01  5.896900E-01  1.130600E-02  6.318039E+00  3.308700E-02  -5.501957E+01  2.717855E-01
 7.500000E-01  4.615385E+01  1.005310E+01  1.759292E+01  5.895520E-01  1.019100E-02  6.358208E+00  1.401200E-02  -4.964920E+01  2.543810E-01
 7.500000E-01  4.615385E+01  8.796459E+00  1.539380E+01  5.897340E-01  7.322000E-03  6.411133E+00  1.420800E-02  -4.422079E+01  2.161039E-01
 7.500000E-01  4.615385E+01  7.539822E+00  1.319469E+01  5.902090E-01  2.031000E-03  6.480860E+00  5.466500E-02  -3.871730E+01  1.526940E-01
 7.500000E-01  4.615385E+01  6.283185E+00  1.099557E+01  5.908330E-01  6.355000E-03  6.573234E+00  1.096140E-01  -3.311520E+01  5.928814E-02
 7.500000E-01  4.615385E+01  5.026548E+00  8.796459E+00  5.911490E-01  1.771800E-02  6.697028E+00  1.740460E-01  -2.738075E+01  6.670230E-02
 1.000000E+00  1.080001E+00  3.141593E-01  6.283185E-01  4.001170E-01  9.029000E-03  8.377357E+00  3.936000E-03  -2.438630E+00  8.545132E-04
 1.000000E+00  2.160002E+00  6.283185E-01  1.256637E+00  3.993330E-01  8.232000E-03  7.709425E+00  6.943000E-03  -4.450694E+00  1.658761E-03
 1.000000E+00  3.240003E+00  9.424778E-01  1.884956E+00  3.980930E-01  7.661000E-03  7.327256E+00  9.278000E-03  -6.307200E+00  2.488141E-03
 1.000000E+00  4.320004E+00  1.256637E+00  2.513274E+00  3.968770E-01  7.117000E-03  7.062615E+00  1.152800E-02  -8.065662E+00  3.367787E-03
 1.000000E+00  5.400005E+00  1.570796E+00  3.141593E+00  3.957370E-01  6.582000E-03  6.862426E+00  1.373000E-02  -9.753351E+00  4.322831E-03
 1.000000E+00  6.480006E+00  1.884956E+00  3.769911E+00  3.946810E-01  6.053000E-03  6.703001E+00  1.588200E-02  -1.138626E+01  5.390973E-03
 1.000000E+00  7.560008E+00  2.199115E+00  4.398230E+00  3.937070E-01  5.532000E-03  6.571687E+00  1.797200E-02  -1.297494E+01  6.572212E-03
 1.000000E+00  8.640009E+00  2.513274E+00  5.026548E+00  3.928120E-01  5.023000E-03  6.460922E+00  1.998500E-02  -1.452682E+01  7.891681E-03
 1.000000E+00  1.080001E+01  3.141593E+00  6.283185E+00  3.912390E-01  4.049000E-03  6.283069E+00  2.373400E-02  -1.754117E+01  1.104584E-02
 1.000000E+00  1.296001E+01  3.769911E+00  7.539822E+00  3.899230E-01  3.155000E-03  6.145657E+00  2.703600E-02  -2.046069E+01  1.499168E-02
 1.000000E+00  1.512002E+01  4.398230E+00  8.796459E+00  3.888330E-01  2.355000E-03  6.035984E+00  2.981000E-02  -2.330591E+01  1.989256E-02
 1.000000E+00  1.728002E+01  5.026548E+00  1.005310E+01  3.879380E-01  1.668000E-03  5.946457E+00  3.197700E-02  -2.609118E+01  2.584902E-02
 1.000000E+00  1.944002E+01  5.654867E+00  1.130973E+01  3.872140E-01  1.103000E-03  5.872178E+00  3.347200E-02  -2.882713E+01  3.299929E-02
 1.000000E+00  2.160002E+01  6.283185E+00  1.256637E+01  3.866380E-01  6.730000E-04  5.809800E+00  3.423000E-02  -3.152186E+01  4.140619E-02
 1.000000E+00  2.376002E+01  6.911504E+00  1.382301E+01  3.861900E-01  3.850000E-04  5.756937E+00  3.419700E-02  -3.418178E+01  5.115769E-02
 1.000000E+00  2.592003E+01  7.539822E+00  1.507964E+01  3.858540E-01  2.460000E-04  5.711826E+00  3.331800E-02  -3.681201E+01  6.229150E-02
 1.000000E+00  2.808003E+01  8.168141E+00  1.633628E+01  3.856150E-01  2.590000E-04  5.673130E+00  3.154700E-02  -3.941678E+01  7.483274E-02
 1.000000E+00  3.024003E+01  8.796459E+00  1.759292E+01  3.854590E-01  4.280000E-04  5.639811E+00  2.884200E-02  -4.199960E+01  8.878141E-02
 1.000000E+00  3.240003E+01  9.424778E+00  1.884956E+01  3.853750E-01  7.550000E-04  5.611046E+00  2.516500E-02  -4.456340E+01  1.040872E-01
 1.000000E+00  3.456003E+01  1.005310E+01  2.010619E+01  3.853520E-01  1.240000E-03  5.586173E+00  2.048400E-02  -4.711073E+01  1.207126E-01
 1.000000E+00  3.672004E+01  1.068142E+01  2.136283E+01  3.853810E-01  1.881000E-03  5.564651E+00  1.477300E-02  -4.964374E+01  1.385568E-01
 1.000000E+00  3.888004E+01  1.130973E+01  2.261947E+01  3.854530E-01  2.675000E-03  5.546033E+00  8.011000E-03  -5.216430E+01  1.575069E-01
 1.000000E+00  4.104004E+01  1.193805E+01  2.387610E+01  3.855620E-01  3.618000E-03  5.529945E+00  1.850000E-04  -5.467405E+01  1.774120E-01
 1.000000E+00  4.320004E+01  1.256637E+01  2.513274E+01  3.857000E-01  4.706000E-03  5.516073E+00  8.713000E-03  -5.717446E+01  1.981088E-01
 1.000000E+00  4.184915E+01  1.382301E+01  2.764602E+01  3.886880E-01  3.909000E-03  5.501243E+00  1.304900E-02  -6.209755E+01  1.852157E-01
 1.000000E+00  4.065280E+01  1.507964E+01  3.015929E+01  3.911230E-01  5.011000E-03  5.492620E+00  2.141300E-02  -6.701777E+01  2.107506E-01
 1.000000E+00  3.958249E+01  1.633628E+01  3.267256E+01  3.931650E-01  8.150000E-03  5.489283E+00  3.447500E-02  -7.193928E+01  2.786593E-01
 1.000000E+00  3.861667E+01  1.759292E+01  3.518584E+01  3.949170E-01  1.358000E-02  5.490531E+00  5.315300E-02  -7.686613E+01  3.950867E-01
 1.000000E+00  3.773871E+01  1.884956E+01  3.769911E+01  3.964360E-01  2.167400E-02  5.495812E+00  7.864200E-02  -8.180228E+01  5.685403E-01
 1.000000E+00  3.693552E+01  2.010619E+01  4.021239E+01  3.977450E-01  3.293800E-02  5.504672E+00  1.124550E-01  -8.675171E+01  8.100659E-01
 1.000000E+00  3.619661E+01  2.136283E+01  4.272566E+01  3.988380E-01  4.802200E-02  5.516719E+00  1.564670E-01  -9.171842E+01  1.133725E+00
 1.000000E+00  3.551349E+01  2.261947E+01  4.523893E+01  3.996780E-01  6.776400E-02  5.531583E+00  2.130030E-01  -9.670655E+01  1.557086E+00
 1.000000E+00  3.487918E+01  2.387610E+01  4.775221E+01  4.001990E-01  9.322800E-02  5.548885E+00  2.849520E-01  -1.017205E+02  2.102128E+00
 1.000000E+00  3.428790E+01  2.513274E+01  5.026548E+01  4.002960E-01  1.257910E-01  5.568203E+00  3.759280E-01  -1.067652E+02  2.796369E+00
 1.500000E+00  4.838710E+01  2.513274E+01  6.283185E+01  2.138110E-01  8.725000E-03  4.581077E+00  6.910500E-02  -9.702111E+01  8.194530E-02
 1.500000E+00  4.922152E+01  2.387610E+01  5.969026E+01  2.152530E-01  7.288000E-03  4.579090E+00  6.309800E-02  -9.258623E+01  8.134212E-02
 1.500000E+00  5.011665E+01  2.261947E+01  5.654867E+01  2.164220E-01  5.913000E-03  4.578851E+00  5.644600E-02  -8.816231E+01  8.023628E-02
 1.500000E+00  5.108067E+01  2.136283E+01  5.340708E+01  2.173750E-01  4.642000E-03  4.580557E+00  4.968500E-02  -8.374554E+01  7.847698E-02
 1.500000E+00  5.212342E+01  2.010619E+01  5.026548E+01  2.181580E-01  3.503000E-03  4.584478E+00  4.315900E-02  -7.933214E+01  7.587575E-02
 1.500000E+00  5.325689E+01  1.884956E+01  4.712389E+01  2.188080E-01  2.508000E-03  4.590968E+00  3.707400E-02  -7.491820E+01  7.235716E-02
 1.500000E+00  5.449587E+01  1.759292E+01  4.398230E+01  2.193580E-01  1.663000E-03  4.600471E+00  3.154600E-02  -7.049954E+01  6.790867E-02
 1.500000E+00  5.585882E+01  1.633628E+01  4.084070E+01  2.198340E-01  9.650000E-04  4.613547E+00  2.662400E-02  -6.607151E+01  6.255539E-02
 1.500000E+00  5.736925E+01  1.507964E+01  3.769911E+01  2.202570E-01  4.130000E-04  4.630909E+00  2.231300E-02  -6.162889E+01  5.637274E-02
 1.500000E+00  5.905754E+01  1.382301E+01  3.455752E+01  2.206470E-01  3.000000E-06  4.653470E+00  1.859700E-02  -5.716551E+01  4.948637E-02
 1.500000E+00  6.096392E+01  1.256637E+01  3.141593E+01  2.210140E-01  2.840000E-04  4.682422E+00  1.545000E-02  -5.267410E+01  4.200938E-02
 1.500000E+00  4.922152E+01  2.387610E+01  5.969026E+01  2.152530E-01  7.288000E-03  4.579090E+00  6.309800E-02  -9.258623E+01  8.134212E-02
 1.500000E+00  6.096392E+01  1.130973E+01  2.827433E+01  2.210770E-01  2.680000E-04  4.720819E+00  1.431500E-02  -4.815563E+01  2.327292E-02
 1.500000E+00  6.096392E+01  1.005310E+01  2.513274E+01  2.213250E-01  5.370000E-04  4.769452E+00  1.176700E-02  -4.358373E+01  9.399645E-03
 1.500000E+00  6.096392E+01  8.796459E+00  2.199115E+01  2.217400E-01  4.550000E-04  4.831437E+00  6.967000E-03  -3.894482E+01  6.534513E-04
 1.500000E+00  6.096392E+01  7.539822E+00  1.884956E+01  2.223070E-01  1.290000E-04  4.911346E+00  1.615000E-03  -3.422044E+01  1.884956E-03
 1.500000E+00  6.096392E+01  6.283185E+00  1.570796E+01  2.229980E-01  1.534000E-03  5.016237E+00  1.694600E-02  -2.938484E+01  4.172035E-03
 1.500000E+00  6.096392E+01  5.026548E+00  1.256637E+01  2.237480E-01  4.438000E-03  5.157733E+00  4.493300E-02  -2.440060E+01  2.354938E-02
 2.000000E+00  5.569907E+01  2.513274E+01  7.539822E+01  1.515670E-01  5.320000E-04  4.064913E+00  5.345200E-02  -9.044801E+01  3.857373E-01
 2.000000E+00  5.665958E+01  2.387610E+01  7.162831E+01  1.511590E-01  9.050000E-04  4.069011E+00  4.870100E-02  -8.645889E+01  3.284347E-01
 2.000000E+00  5.768998E+01  2.261947E+01  6.785840E+01  1.508410E-01  1.031000E-03  4.074508E+00  4.370600E-02  -8.246240E+01  2.802175E-01
 2.000000E+00  5.879968E+01  2.136283E+01  6.408849E+01  1.505770E-01  9.960000E-04  4.081689E+00  3.872200E-02  -7.845702E+01  2.391632E-01
 2.000000E+00  6.000000E+01  2.010619E+01  6.031858E+01  1.503440E-01  8.660000E-04  4.090884E+00  3.392900E-02  -7.444068E+01  2.037888E-01
 2.000000E+00  6.130475E+01  1.884956E+01  5.654867E+01  1.501280E-01  6.840000E-04  4.102488E+00  2.943700E-02  -7.041076E+01  1.729635E-01
 2.000000E+00  6.273096E+01  1.759292E+01  5.277876E+01  1.499210E-01  4.840000E-04  4.116974E+00  2.531200E-02  -6.636401E+01  1.458453E-01
 2.000000E+00  6.429987E+01  1.633628E+01  4.900885E+01  1.497200E-01  2.860000E-04  4.134923E+00  2.158300E-02  -6.229649E+01  1.218184E-01
 2.000000E+00  6.603854E+01  1.507964E+01  4.523893E+01  1.495220E-01  1.070000E-04  4.157061E+00  1.825300E-02  -5.820346E+01  1.003927E-01
 2.000000E+00  6.798196E+01  1.382301E+01  4.146902E+01  1.493300E-01  4.600000E-05  4.184313E+00  1.530700E-02  -5.407912E+01  8.129185E-02
 2.000000E+00  7.017643E+01  1.256637E+01  3.769911E+01  1.491450E-01  1.670000E-04  4.217882E+00  1.272200E-02  -4.991638E+01  6.431468E-02
 2.000000E+00  5.879968E+01  2.136283E+01  6.408849E+01  1.505770E-01  9.960000E-04  4.081689E+00  3.872200E-02  -7.845702E+01  2.391632E-01
 2.500000E+00  5.569907E+01  2.513274E+01  8.796459E+01  1.009700E-01  1.229800E-02  3.739494E+00  1.539260E-01  -8.732269E+01  2.537276E-01
 2.500000E+00  5.665958E+01  2.387610E+01  8.356636E+01  1.009870E-01  1.063700E-02  3.748053E+00  1.257850E-01  -8.349589E+01  2.107003E-01
 2.500000E+00  5.768998E+01  2.261947E+01  7.916813E+01  1.011700E-01  8.908000E-03  3.756951E+00  1.025730E-01  -7.965814E+01  1.811945E-01
 2.500000E+00  5.879968E+01  2.136283E+01  7.476991E+01  1.013980E-01  7.265000E-03  3.766759E+00  8.348600E-02  -7.580989E+01  1.595929E-01
 2.500000E+00  6.000000E+01  2.010619E+01  7.037168E+01  1.016110E-01  5.786000E-03  3.778072E+00  6.782000E-02  -7.195006E+01  1.424021E-01
 2.500000E+00  6.130475E+01  1.884956E+01  6.597345E+01  1.017880E-01  4.501000E-03  3.791485E+00  5.498100E-02  -6.807650E+01  1.274481E-01
 2.500000E+00  6.273096E+01  1.759292E+01  6.157522E+01  1.019280E-01  3.414000E-03  3.807615E+00  4.447300E-02  -6.418609E+01  1.135372E-01
 2.500000E+00  6.429987E+01  1.633628E+01  5.717699E+01  1.020370E-01  2.513000E-03  3.827137E+00  3.588300E-02  -6.027491E+01  1.000534E-01
 2.500000E+00  6.603854E+01  1.507964E+01  5.277876E+01  1.021260E-01  1.782000E-03  3.850840E+00  2.886600E-02  -5.633813E+01  8.673309E-02
 2.500000E+00  6.798196E+01  1.382301E+01  4.838053E+01  1.022050E-01  1.199000E-03  3.879687E+00  2.313400E-02  -5.236991E+01  7.360123E-02
 2.500000E+00  7.017643E+01  1.256637E+01  4.398230E+01  1.022830E-01  7.450000E-04  3.914905E+00  1.844800E-02  -4.836311E+01  6.078353E-02
 2.500000E+00  5.879968E+01  2.136283E+01  7.476991E+01  1.013980E-01  7.265000E-03  3.766759E+00  8.348600E-02  -7.580989E+01  1.595929E-01
 3.000000E+00  8.841676E+01  6.283185E+00  2.513274E+01  7.523000E-02  1.230000E-04  4.067926E+00  4.911000E-03  -2.678154E+01  1.059345E-02
 3.000000E+00  8.565190E+01  6.911504E+00  2.764602E+01  7.505700E-02  7.400000E-05  4.008531E+00  5.893000E-03  -2.894271E+01  1.406177E-02
 3.000000E+00  8.320335E+01  7.539822E+00  3.015929E+01  7.489500E-02  5.000000E-06  3.956713E+00  6.999000E-03  -3.107016E+01  1.775628E-02
 3.000000E+00  8.101277E+01  8.168141E+00  3.267256E+01  7.474300E-02  8.600000E-05  3.911174E+00  8.241000E-03  -3.316814E+01  2.163929E-02
 3.000000E+00  7.903605E+01  8.796459E+00  3.518584E+01  7.460000E-02  2.020000E-04  3.870913E+00  9.633000E-03  -3.524024E+01  2.558513E-02
 3.000000E+00  7.723915E+01  9.424778E+00  3.769911E+01  7.446600E-02  3.450000E-04  3.835141E+00  1.119400E-02  -3.728941E+01  2.956867E-02
 3.000000E+00  7.559526E+01  1.005310E+01  4.021239E+01  7.433900E-02  5.200000E-04  3.803227E+00  1.294300E-02  -3.931825E+01  3.343911E-02
 3.000000E+00  7.408295E+01  1.068142E+01  4.272566E+01  7.421900E-02  7.290000E-04  3.774656E+00  1.490900E-02  -4.132895E+01  3.710849E-02
 3.000000E+00  7.268482E+01  1.130973E+01  4.523893E+01  7.410300E-02  9.800000E-04  3.749008E+00  1.712000E-02  -4.332342E+01  4.047628E-02
 3.000000E+00  7.138660E+01  1.193805E+01  4.775221E+01  7.399100E-02  1.275000E-03  3.725931E+00  1.961300E-02  -4.530336E+01  4.336654E-02
 3.000000E+00  7.017643E+01  1.256637E+01  5.026548E+01  7.388000E-02  1.623000E-03  3.705130E+00  2.242900E-02  -4.727025E+01  4.565362E-02
 3.000000E+00  6.798196E+01  1.382301E+01  5.529203E+01  7.365200E-02  2.503000E-03  3.669391E+00  2.922500E-02  -5.117002E+01  4.777734E-02
 3.000000E+00  6.603854E+01  1.507964E+01  6.031858E+01  7.339600E-02  3.688000E-03  3.640182E+00  3.797800E-02  -5.503183E+01  4.531433E-02
 3.000000E+00  6.429987E+01  1.633628E+01  6.534513E+01  7.308000E-02  5.268000E-03  3.616275E+00  4.931700E-02  -5.886320E+01  3.650531E-02
 3.000000E+00  6.273096E+01  1.759292E+01  7.037168E+01  7.265900E-02  7.357000E-03  3.596688E+00  6.407600E-02  -6.267058E+01  1.923911E-02
 3.000000E+00  6.130475E+01  1.884956E+01  7.539822E+01  7.206800E-02  1.010800E-02  3.580565E+00  8.338600E-02  -6.645956E+01  8.871858E-03
 3.000000E+00  9.157714E+01  5.654867E+00  2.261947E+01  7.541300E-02  1.530000E-04  4.136612E+00  4.049000E-03  -2.458142E+01  7.451858E-03
 3.000000E+00  9.524406E+01  5.026548E+00  2.010619E+01  7.560800E-02  1.650000E-04  4.216926E+00  3.303000E-03  -2.233589E+01  4.649557E-03
 3.000000E+00  9.957918E+01  4.398230E+00  1.759292E+01  7.581400E-02  1.590000E-04  4.312154E+00  2.680000E-03  -2.003678E+01  2.236814E-03
 3.000000E+00  1.048297E+02  3.769911E+00  1.507964E+01  7.603000E-02  1.340000E-04  4.427128E+00  2.192000E-03  -1.767333E+01  2.638938E-04
 3.000000E+00  1.113981E+02  3.141593E+00  1.256637E+01  7.625300E-02  8.400000E-05  4.569357E+00  1.869000E-03  -1.523107E+01  1.256637E-03
 3.000000E+00  1.200000E+02  2.513274E+00  1.005310E+01  7.647400E-02  1.000000E-06  4.751430E+00  1.780000E-03  -1.268935E+01  2.337345E-03
 3.000000E+00  1.320771E+02  1.884956E+00  7.539822E+00  7.665500E-02  1.630000E-04  4.996892E+00  2.139000E-03  -1.001668E+01  3.041062E-03
 3.000000E+00  6.000000E+01  2.010619E+01  8.042477E+01  7.122800E-02  1.371200E-02  3.567049E+00  1.088180E-01  -7.023520E+01  5.050424E-02
 3.000000E+00  5.879968E+01  2.136283E+01  8.545132E+01  7.005100E-02  1.839900E-02  3.555068E+00  1.426470E-01  -7.400171E+01  1.082216E-01
 3.000000E+00  5.768998E+01  2.261947E+01  9.047787E+01  6.852800E-02  2.436400E-02  3.542984E+00  1.882980E-01  -7.776158E+01  1.835444E-01
 3.000000E+00  5.665958E+01  2.387610E+01  9.550442E+01  6.695800E-02  3.155500E-02  3.528511E+00  2.505470E-01  -8.151310E+01  2.744118E-01
 3.000000E+00  5.569907E+01  2.513274E+01  1.005310E+02  6.602900E-02  3.961900E-02  3.510241E+00  3.341260E-01  -8.524773E+01  3.729070E-01
 3.000000E+00  5.879968E+01  2.136283E+01  8.545132E+01  7.005100E-02  1.839900E-02  3.555068E+00  1.426470E-01  -7.400171E+01  1.082216E-01
 3.000000E+00  1.100642E+02  1.570796E+00  6.283185E+00  7.677100E-02  1.710000E-04  5.157988E+00  1.886000E-03  -8.615742E+00  2.626371E-03
 3.000000E+00  8.805139E+01  1.256637E+00  5.026548E+00  7.688100E-02  1.810000E-04  5.359567E+00  1.622000E-03  -7.158571E+00  2.186548E-03
 3.000000E+00  6.603854E+01  9.424778E-01  3.769911E+00  7.697300E-02  1.930000E-04  5.625268E+00  1.340000E-03  -5.629131E+00  1.721593E-03
 3.000000E+00  4.402570E+01  6.283185E-01  2.513274E+00  7.699200E-02  2.140000E-04  6.008012E+00  1.028000E-03  -4.000152E+00  1.218938E-03
 3.000000E+00  2.201285E+01  3.141593E-01  1.256637E+00  7.644100E-02  3.290000E-04  6.674613E+00  9.170000E-04  -2.214031E+00  6.785840E-04
 3.000000E+00  8.805139E+01  1.256637E+00  5.026548E+00  7.688100E-02  1.810000E-04  5.359567E+00  1.622000E-03  -7.158571E+00  2.186548E-03
 3.000000E+00  2.201285E+01  3.141593E-01  1.256637E+00  7.644100E-02  3.290000E-04  6.674613E+00  9.170000E-04  -2.214031E+00  6.785840E-04
 3.000000E+00  1.100642E+02  1.570796E+00  6.283185E+00  7.677100E-02  1.710000E-04  5.157988E+00  1.886000E-03  -8.615742E+00  2.626371E-03
 3.000000E+00  4.402570E+01  6.283185E-01  2.513274E+00  7.699200E-02  2.140000E-04  6.008012E+00  1.028000E-03  -4.000152E+00  1.218938E-03
 3.500000E+00  5.569907E+01  2.513274E+01  1.130973E+02  4.271000E-02  6.271600E-02  3.367388E+00  3.600100E-01  -8.390872E+01  1.706149E+00
 3.500000E+00  5.665958E+01  2.387610E+01  1.074425E+02  4.371100E-02  5.039500E-02  3.407621E+00  2.508350E-01  -8.021677E+01  1.284648E+00
 3.500000E+00  5.768998E+01  2.261947E+01  1.017876E+02  4.739500E-02  3.763800E-02  3.438044E+00  1.664540E-01  -7.647623E+01  9.098681E-01
 3.500000E+00  5.879968E+01  2.136283E+01  9.613274E+01  5.101200E-02  2.682400E-02  3.440023E+00  1.243480E-01  -7.273349E+01  6.111529E-01
 3.500000E+00  6.000000E+01  2.010619E+01  9.047787E+01  5.291200E-02  1.927400E-02  3.439528E+00  9.713000E-02  -6.900767E+01  3.951621E-01
 3.500000E+00  6.130475E+01  1.884956E+01  8.482300E+01  5.397400E-02  1.382400E-02  3.444384E+00  7.559700E-02  -6.528854E+01  2.427446E-01
 3.500000E+00  6.273096E+01  1.759292E+01  7.916813E+01  5.461100E-02  9.819000E-03  3.454716E+00  5.846400E-02  -6.156536E+01  1.371619E-01
 3.500000E+00  6.429987E+01  1.633628E+01  7.351327E+01  5.501200E-02  6.868000E-03  3.470422E+00  4.499700E-02  -5.782932E+01  6.604884E-02
 3.500000E+00  6.603854E+01  1.507964E+01  6.785840E+01  5.528300E-02  4.704000E-03  3.491739E+00  3.449900E-02  -5.407245E+01  2.015646E-02
 3.500000E+00  6.798196E+01  1.382301E+01  6.220353E+01  5.549300E-02  3.124000E-03  3.519259E+00  2.634400E-02  -5.028700E+01  7.464424E-03
 3.500000E+00  7.017643E+01  1.256637E+01  5.654867E+01  5.568400E-02  1.985000E-03  3.553955E+00  1.999900E-02  -4.646460E+01  2.209168E-02
 3.500000E+00  5.879968E+01  2.136283E+01  9.613274E+01  5.101200E-02  2.682400E-02  3.440023E+00  1.243480E-01  -7.273349E+01  6.111529E-01
 4.000000E+00  9.946262E+01  2.513274E+01  1.256637E+02  3.690200E-02  4.502000E-03  3.183864E+00  1.900810E-01  -8.085555E+01  1.766191E+00
 4.000000E+00  1.011778E+02  2.387610E+01  1.193805E+02  3.685600E-02  7.964000E-03  3.184407E+00  1.390350E-01  -7.735948E+01  1.430241E+00
 4.000000E+00  1.030178E+02  2.261947E+01  1.130973E+02  3.706200E-02  1.035200E-02  3.188243E+00  9.556500E-02  -7.386377E+01  1.143716E+00
 4.000000E+00  1.049994E+02  2.136283E+01  1.068142E+02  3.747300E-02  1.159200E-02  3.195922E+00  6.042100E-02  -7.036561E+01  9.040750E-01
 4.000000E+00  1.071429E+02  2.010619E+01  1.005310E+02  3.803400E-02  1.183900E-02  3.207619E+00  3.277900E-02  -6.686160E+01  7.096732E-01
 4.000000E+00  1.094728E+02  1.884956E+01  9.424778E+01  3.867600E-02  1.139800E-02  3.223215E+00  1.040800E-02  -6.334844E+01  5.618424E-01
 4.000000E+00  1.120196E+02  1.759292E+01  8.796459E+01  3.914300E-02  1.147700E-02  3.243075E+00  6.905000E-03  -5.982211E+01  4.604821E-01
 4.000000E+00  1.148212E+02  1.633628E+01  8.168141E+01  3.953600E-02  1.161500E-02  3.268130E+00  1.717900E-02  -5.627600E+01  3.962931E-01
 4.000000E+00  1.179260E+02  1.507964E+01  7.539822E+01  3.982600E-02  1.193800E-02  3.297930E+00  2.524800E-02  -5.270609E+01  3.745281E-01
 4.000000E+00  1.213964E+02  1.382301E+01  6.911504E+01  4.034500E-02  1.087700E-02  3.330382E+00  4.450400E-02  -4.911958E+01  4.562849E-01
 4.000000E+00  1.253150E+02  1.256637E+01  6.283185E+01  4.144500E-02  6.765000E-03  3.375583E+00  3.336600E-02  -4.550598E+01  6.268985E-01
 4.000000E+00  1.253150E+02  1.256637E+01  6.283185E+01  4.144500E-02  6.765000E-03  3.375583E+00  3.336600E-02  -4.550598E+01  6.268985E-01
 4.000000E+00  1.049994E+02  2.136283E+01  1.068142E+02  3.747300E-02  1.159200E-02  3.195922E+00  6.042100E-02  -7.036561E+01  9.040750E-01
 4.000000E+00  1.030178E+02  2.261947E+01  1.130973E+02  3.706200E-02  1.035200E-02  3.188243E+00  9.556500E-02  -7.386377E+01  1.143716E+00
 4.500000E+00  9.946262E+01  2.513274E+01  1.382301E+02  2.724400E-02  1.451300E-02  3.074889E+00  2.241120E-01  -8.005400E+01  1.624744E+00
 4.500000E+00  1.011778E+02  2.387610E+01  1.313186E+02  2.682000E-02  7.298000E-03  3.076246E+00  1.651140E-01  -7.660407E+01  1.421307E+00
 4.500000E+00  1.030178E+02  2.261947E+01  1.244071E+02  2.662500E-02  1.722000E-03  3.081270E+00  1.279690E-01  -7.314888E+01  1.229406E+00
 4.500000E+00  1.049994E+02  2.136283E+01  1.174956E+02  2.666200E-02  2.108000E-03  3.089400E+00  9.833100E-02  -6.968641E+01  1.043775E+00
 4.500000E+00  1.071429E+02  2.010619E+01  1.105841E+02  2.689700E-02  4.502000E-03  3.100879E+00  7.265400E-02  -6.621482E+01  8.710128E-01
 4.500000E+00  1.094728E+02  1.884956E+01  1.036726E+02  2.730600E-02  5.700000E-03  3.116088E+00  5.015000E-02  -6.273208E+01  7.202667E-01
 4.500000E+00  1.120196E+02  1.759292E+01  9.676105E+01  2.799200E-02  5.324000E-03  3.135710E+00  3.195500E-02  -5.923646E+01  6.045053E-01
 4.500000E+00  1.148212E+02  1.633628E+01  8.984955E+01  2.865500E-02  4.815000E-03  3.161278E+00  2.294900E-02  -5.572347E+01  5.254502E-01
 4.500000E+00  1.179260E+02  1.507964E+01  8.293805E+01  2.912400E-02  4.980000E-03  3.191511E+00  1.446400E-02  -5.218317E+01  4.625681E-01
 4.500000E+00  1.213964E+02  1.382301E+01  7.602654E+01  2.944600E-02  5.585000E-03  3.227135E+00  6.266000E-03  -4.860744E+01  4.075902E-01
 4.500000E+00  1.253150E+02  1.256637E+01  6.911504E+01  2.949900E-02  7.133000E-03  3.268650E+00  4.170000E-03  -4.498702E+01  3.528386E-01
 4.500000E+00  1.049994E+02  2.136283E+01  1.174956E+02  2.666200E-02  2.108000E-03  3.089400E+00  9.833100E-02  -6.968641E+01  1.043775E+00
 4.500000E+00  1.030178E+02  2.261947E+01  1.244071E+02  2.662500E-02  1.722000E-03  3.081270E+00  1.279690E-01  -7.314888E+01  1.229406E+00
 4.500000E+00  1.253150E+02  1.256637E+01  6.911504E+01  2.949900E-02  7.133000E-03  3.268650E+00  4.170000E-03  -4.498702E+01  3.528386E-01
 5.000000E+00  2.142857E+02  2.513274E+00  1.507964E+01  1.978800E-02  5.719000E-03  4.268994E+00  1.006400E-02  -1.235967E+01  1.314442E-01
 5.000000E+00  1.989252E+02  3.141593E+00  1.884956E+01  1.924100E-02  8.456000E-03  4.081093E+00  2.503000E-02  -1.480709E+01  1.988879E-01
 5.000000E+00  1.871958E+02  3.769911E+00  2.261947E+01  1.932000E-02  9.449000E-03  3.933778E+00  3.349500E-02  -1.713235E+01  2.323271E-01
 5.000000E+00  1.778200E+02  4.398230E+00  2.638938E+01  1.958600E-02  9.736000E-03  3.814555E+00  3.794200E-02  -1.936321E+01  2.472685E-01
 5.000000E+00  1.700787E+02  5.026548E+00  3.015929E+01  1.988400E-02  9.732000E-03  3.715461E+00  4.041500E-02  -2.151934E+01  2.519055E-01
 5.000000E+00  1.635306E+02  5.654867E+00  3.392920E+01  2.019000E-02  9.575000E-03  3.632106E+00  4.110500E-02  -2.361601E+01  2.520060E-01
 5.000000E+00  1.578871E+02  6.283185E+00  3.769911E+01  2.049700E-02  9.338000E-03  3.561819E+00  3.970700E-02  -2.566597E+01  2.529610E-01
 5.000000E+00  1.529498E+02  6.911504E+00  4.146902E+01  2.073300E-02  9.112000E-03  3.501476E+00  3.708100E-02  -2.767871E+01  2.582892E-01
 5.000000E+00  1.485774E+02  7.539822E+00  4.523893E+01  2.086100E-02  8.910000E-03  3.448238E+00  3.419100E-02  -2.965959E+01  2.683423E-01
 5.000000E+00  1.446657E+02  8.168141E+00  4.900885E+01  2.091600E-02  8.668000E-03  3.400722E+00  3.092300E-02  -3.161190E+01  2.821276E-01
 5.000000E+00  1.411358E+02  8.796459E+00  5.277876E+01  2.093700E-02  8.323000E-03  3.358168E+00  2.688700E-02  -3.353831E+01  2.986901E-01
 5.000000E+00  1.379271E+02  9.424778E+00  5.654867E+01  2.094900E-02  7.829000E-03  3.319995E+00  2.179500E-02  -3.544124E+01  3.172506E-01
 5.000000E+00  1.349915E+02  1.005310E+01  6.031858E+01  2.096400E-02  7.165000E-03  3.285682E+00  1.560000E-02  -3.732281E+01  3.371683E-01
 5.000000E+00  1.322910E+02  1.068142E+01  6.408849E+01  2.098100E-02  6.355000E-03  3.254715E+00  8.596000E-03  -3.918502E+01  3.578651E-01
 5.000000E+00  1.297943E+02  1.130973E+01  6.785840E+01  2.098600E-02  5.477000E-03  3.226593E+00  1.330000E-03  -4.102967E+01  3.788635E-01
 5.000000E+00  1.274761E+02  1.193805E+01  7.162831E+01  2.096100E-02  4.626000E-03  3.200889E+00  5.714000E-03  -4.285840E+01  3.998996E-01
 5.000000E+00  1.253150E+02  1.256637E+01  7.539822E+01  2.089300E-02  3.878000E-03  3.177280E+00  1.229300E-02  -4.467281E+01  4.210865E-01
 5.000000E+00  1.989252E+02  3.141593E+00  1.884956E+01  1.924100E-02  8.456000E-03  4.081093E+00  2.503000E-02  -1.480709E+01  1.988879E-01
 5.000000E+00  1.778200E+02  4.398230E+00  2.638938E+01  1.958600E-02  9.736000E-03  3.814555E+00  3.794200E-02  -1.936321E+01  2.472685E-01
 5.000000E+00  1.578871E+02  6.283185E+00  3.769911E+01  2.049700E-02  9.338000E-03  3.561819E+00  3.970700E-02  -2.566597E+01  2.529610E-01
 5.000000E+00  1.322910E+02  1.068142E+01  6.408849E+01  2.098100E-02  6.355000E-03  3.254715E+00  8.596000E-03  -3.918502E+01  3.578651E-01
 5.000000E+00  1.297943E+02  1.130973E+01  6.785840E+01  2.098600E-02  5.477000E-03  3.226593E+00  1.330000E-03  -4.102967E+01  3.788635E-01
 5.000000E+00  1.253150E+02  1.256637E+01  7.539822E+01  2.089300E-02  3.878000E-03  3.177280E+00  1.229300E-02  -4.467281E+01  4.210865E-01
 5.000000E+00  1.700787E+02  5.026548E+00  3.015929E+01  1.988400E-02  9.732000E-03  3.715461E+00  4.041500E-02  -2.151934E+01  2.519055E-01
 5.000000E+00  1.213964E+02  1.382301E+01  8.293805E+01  2.062000E-02  2.821000E-03  3.135481E+00  2.393500E-02  -4.826431E+01  4.655589E-01
 5.000000E+00  1.179260E+02  1.507964E+01  9.047787E+01  2.018500E-02  2.365000E-03  3.099950E+00  3.396900E-02  -5.181458E+01  5.174706E-01
 5.000000E+00  1.148212E+02  1.633628E+01  9.801769E+01  1.962200E-02  2.423000E-03  3.069963E+00  4.346000E-02  -5.533268E+01  5.838587E-01
 5.000000E+00  1.120196E+02  1.759292E+01  1.055575E+02  1.901900E-02  2.612000E-03  3.045359E+00  5.489000E-02  -5.882704E+01  6.740099E-01
 5.000000E+00  1.094728E+02  1.884956E+01  1.130973E+02  1.853500E-02  2.205000E-03  3.025432E+00  6.720600E-02  -6.230364E+01  7.895953E-01
 5.000000E+00  1.071429E+02  2.010619E+01  1.206372E+02  1.816600E-02  1.200000E-03  3.009052E+00  7.650600E-02  -6.576517E+01  9.186645E-01
 5.000000E+00  1.049994E+02  2.136283E+01  1.281770E+02  1.790200E-02  4.400000E-04  2.995388E+00  7.961500E-02  -6.921329E+01  1.045195E+00
 5.000000E+00  1.030178E+02  2.261947E+01  1.357168E+02  1.777500E-02  3.186000E-03  2.983892E+00  7.646100E-02  -7.264903E+01  1.149647E+00
 5.000000E+00  1.011778E+02  2.387610E+01  1.432566E+02  1.775800E-02  6.772000E-03  2.974017E+00  6.713200E-02  -7.607304E+01  1.214628E+00
 5.000000E+00  9.946262E+01  2.513274E+01  1.507964E+02  1.783700E-02  1.113800E-02  2.964716E+00  4.535800E-02  -7.948544E+01  1.222984E+00
 5.000000E+00  1.875000E+02  2.199115E+00  1.319469E+01  2.045300E-02  5.533000E-03  4.379596E+00  1.443300E-02  -1.106118E+01  9.658512E-02
 5.000000E+00  1.607143E+02  1.884956E+00  1.130973E+01  2.105500E-02  5.488000E-03  4.508845E+00  2.116400E-02  -9.731108E+00  6.765734E-02
 5.000000E+00  1.339286E+02  1.570796E+00  9.424778E+00  2.148800E-02  5.720000E-03  4.665305E+00  2.934400E-02  -8.362744E+00  4.557823E-02
 5.000000E+00  1.071429E+02  1.256637E+00  7.539822E+00  2.158400E-02  6.449000E-03  4.862721E+00  3.806800E-02  -6.945986E+00  3.076248E-02
 5.000000E+00  8.035714E+01  9.424778E-01  5.654867E+00  2.106400E-02  8.045000E-03  5.126223E+00  4.615700E-02  -5.466308E+00  2.432849E-02
 5.000000E+00  5.357143E+01  6.283185E-01  3.769911E+00  2.326500E-02  7.172000E-03  5.509374E+00  5.217400E-02  -3.894255E+00  2.279540E-02
 5.000000E+00  1.339286E+02  1.570796E+00  9.424778E+00  2.148800E-02  5.720000E-03  4.665305E+00  2.934400E-02  -8.362744E+00  4.557823E-02
 5.000000E+00  5.357143E+01  3.141593E-01  1.884956E+00  2.771300E-02  2.691000E-03  6.201044E+00  2.249400E-02  -2.146902E+00  8.796459E-05

